Gaudin Models and Multipoint Conformal Blocks II: Comb channel vertices in 3D and 4D

It was recently shown that multi-point conformal blocks in higher dimensional conformal field theory can be considered as joint eigenfunctions for a system of commuting differential operators. The latter arise as Hamiltonians of a Gaudin integrable system. In this work we address the reduced fourth order differential operators that measure the choice of 3-point tensor structures for all vertices of 3- and 4-dimensional comb channel conformal blocks. These vertices come associated with a single cross ratio. Remarkably, we identify the vertex operators as Hamiltonians of a crystallographic elliptic Calogero-Moser-Sutherland model that was discovered originally by Etingof, Felder, Ma and Veselov. Our construction is based on a further development of the embedding space formalism for mixed-symmetry tensor fields. The results thereby also apply to comb channel vertices of 5- and 6-point functions in arbitrary dimension.

==> Computation_vertex_operator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    214730,       5503]
NotebookOptionsPosition[    206280,       5364]
NotebookOutlinePosition[    206670,       5380]
CellTagsIndexPosition[    206627,       5377]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Computation of vertex operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "--"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c680bd53-210d-4caa-b941-3aca3cf5ecd1"]
}], "Title",
 CellChangeTimes->{{3.8425065000896535`*^9, 
  3.8425065150676394`*^9}},ExpressionUUID->"d0a15d2d-384f-4c55-aa50-\
d15cb5bfd770"],

Cell[TextData[{
 "In this notebook we show the type of code we used to compute the vertex \
operators ",
 Cell[BoxData[
  FormBox["H", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "601edd4b-7053-41b1-8229-479828a8c32f"],
 " in terms of the cross ratio X. To avoid cluttering this notebook with lots \
of similar calculations, we include only the calculation of the 4D ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "--"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4b1e462d-14b9-44fe-bd13-d47ed9f2ce7a"],
 " in one specific ordering of contractions of generators. Other orders of \
contractions to make the symmetrized trace can be produced with the same type \
of code, just replacing the indices accordingly. The computation of the \
general D MST-STT-scalar or STT-STT-scalar vertices can simply be done by \
setting the relevant calligraphic ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d0aca90c-84dd-410a-8666-f7d35de472ee"],
 " to zero, and modifying the numerical substitution to solve X for one \
scalar product and set all the remaining ones to random numbers.\n\nThe \
computation presented here takes about 2 days on a standard computer."
}], "Text",
 CellChangeTimes->{{3.842585526968627*^9, 3.842585577544684*^9}, {
  3.8425856183525887`*^9, 3.8425859000973883`*^9}, {3.8425859451853933`*^9, 
  3.842585968017337*^9}, {3.8427802695766907`*^9, 3.842780325831839*^9}, {
  3.842781151273014*^9, 
  3.842781159504939*^9}},ExpressionUUID->"9908ed8e-680e-42f9-b468-\
d202bbc82efd"],

Cell[CellGroupData[{

Cell["Preamble definitions", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.842503235391491*^9, 
  3.842503237431037*^9}},ExpressionUUID->"efae8dac-5a38-4d0e-a6da-\
0bac28926e20"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "sc", ",", "\[Delta]", ",", "P", ",", "W", ",", "Z", ",", "Const", ",", 
   "V1", ",", "H1", ",", "Wobj", ",", "previnput", ",", "filedest", ",", 
   "cubcoeff", ",", "size", ",", "currorder", ",", "reexpressX", ",", 
   "suball", ",", "tempvar", ",", "outvar", ",", "mtrc"}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8425065394892707`*^9, 3.8425066692585897`*^9}, 
   3.842507657243433*^9, {3.842507688494986*^9, 3.8425076892761593`*^9}, {
   3.842507728968322*^9, 3.8425077303278637`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"86a2c1d7-f805-4e97-a845-417b8bf061cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Scalar", " ", "Product"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Attributes", "[", "sc", "]"}], "=", 
     RowBox[{"{", "Orderless", "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"a_", ",", "0"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"a_", "+", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"a", ",", "c"}], "]"}], "+", 
      RowBox[{"sc", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"a_", ",", 
       RowBox[{"num_", " ", "b_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"num", " ", 
       RowBox[{"sc", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
      RowBox[{"NumberQ", "[", "num", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"a_", ",", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], " ", "b_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"x", ",", "y"}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"{", "mu_", "}"}], ",", 
       RowBox[{"{", "mu_", "}"}]}], "]"}], ":=", 
     RowBox[{"d", "+", "2"}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"embedding", " ", "space", " ", "dimension"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"sc", "/:", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"p_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"q_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}]}], ":=", 
     RowBox[{"sc", "[", 
      RowBox[{"p", ",", "q"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sc", "/:", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"p_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}], "^", "2"}], ":=", 
     RowBox[{"sc", "[", 
      RowBox[{"p", ",", "p"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "a_", "]"}], ",", 
       RowBox[{"P", "[", "a_", "]"}]}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "a_", "]"}], ",", 
       RowBox[{"Z", "[", "a_", "]"}]}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"W", "[", "a_", "]"}], ",", 
       RowBox[{"P", "[", "a_", "]"}]}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "a_", "]"}], ",", 
       RowBox[{"W", "[", "a_", "]"}]}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"W", "[", "a_", "]"}], ",", 
       RowBox[{"W", "[", "a_", "]"}]}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", 
       RowBox[{"P", "[", "i_", "]"}]}], "]"}], ":=", "0"}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{
    "P", " ", "are", " ", "the", " ", "embedding", " ", "space", " ", 
     "coordinates", " ", "here"}], "*)"}], "\n", "\n", 
   RowBox[{"(*", " ", "Derivative", " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"a_", " ", "b_"}], ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "x"}], "]"}], "b"}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "x"}], "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"a_", " ", "^", "n_"}], ",", "x_"}], "]"}], ":=", 
     RowBox[{"n", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "x"}], "]"}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"a_", " ", "+", "b_"}], ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "y"}], "]"}], "+", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "y"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"a_", "/;", 
        RowBox[{"NumberQ", "[", "a", "]"}]}], ",", "y_"}], "]"}], ":=", "0"}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{"X_", ",", 
         RowBox[{"{", "mu_", "}"}]}], "]"}], ",", 
       RowBox[{"sc", "[", 
        RowBox[{"Y_", ",", 
         RowBox[{"{", "nu_", "}"}]}], "]"}]}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"X", "===", "Y"}], ",", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"{", "mu", "}"}], ",", 
         RowBox[{"{", "nu", "}"}]}], "]"}], ",", "0"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{"X_", ",", "Y_"}], "]"}], ",", 
       RowBox[{"sc", "[", 
        RowBox[{"Z_", ",", 
         RowBox[{"{", "mu_", "}"}]}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"X", "===", "Z"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{"Y", ",", 
          RowBox[{"{", "mu", "}"}]}], "]"}], ",", "0"}], "]"}], "+", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Y", "===", "Z"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{"X", ",", 
          RowBox[{"{", "mu", "}"}]}], "]"}], ",", "0"}], "]"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"{", "mu_", "}"}], ",", 
         RowBox[{"{", "nu_", "}"}]}], "]"}], ",", "a_"}], "]"}], ":=", "0"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Const", "=", 
     RowBox[{"{", 
      RowBox[{
      "l1", ",", "l2", ",", "l3", ",", "\[ScriptL]1", ",", "\[ScriptL]2", ",",
        "\[ScriptL]3", ",", "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       "\[CapitalDelta]3", ",", "\[CapitalDelta]4", ",", "\[CapitalDelta]5", 
       ",", "\[CapitalDelta]", ",", "\[CapitalDelta]34", ",", 
       "\[CapitalDelta]12", ",", "\[CapitalDelta]45", ",", "d", ",", "h", ",",
        "t", ",", "v1", ",", "v2", ",", "v3"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"b_", "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"Const", ",", "b"}], "]"}]}], ",", "a_"}], "]"}], ":=", 
     "0"}], ";"}], " ", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"f_", "[", "a_", "]"}], ",", "c_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{"Dt", "[", 
           RowBox[{"f", ",", "x"}], "]"}], "/.", 
          RowBox[{"x", "\[Rule]", " ", "a"}]}]}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}]}], ";"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"f_", "[", 
        RowBox[{"a_", ",", "b___"}], "]"}], ",", "c_"}], "]"}], ":=", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"x", ",", "b"}], "]"}], ",", "x"}], "]"}], "/.", 
          RowBox[{"x", "->", "a"}]}]}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "x", "}"}], ",", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"f", "@@", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"{", "a", "}"}], ",", 
                 RowBox[{"Take", "[", 
                  RowBox[{
                   RowBox[{"{", "b", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{"Take", "[", 
                  RowBox[{
                   RowBox[{"{", "b", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "b", "}"}], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ",", "x"}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{
              RowBox[{"{", "b", "}"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", "b", "}"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", "c"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "b", "}"}], "]"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", 
    RowBox[{"vector", " ", "of", " ", "auxiliary", " ", "variables"}], "*)"}],
    "\n", 
   RowBox[{
    RowBox[{"isos", "=", 
     RowBox[{"{", 
      RowBox[{"Z", ",", "W"}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"Generators", ",", " ", 
     RowBox[{"here", " ", "expressed", " ", "as", " ", "L"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"a_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "i_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"P", "[", "i", "]"}], ",", 
         RowBox[{"{", "\[Mu]", "}"}]}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "i", "]"}], ",", 
           RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "]"}]}], "-", "  ", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"P", "[", "i", "]"}], ",", 
         RowBox[{"{", "\[Nu]", "}"}]}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "i", "]"}], ",", 
           RowBox[{"{", "\[Mu]", "}"}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"Z", "[", "i", "]"}], ",", 
         RowBox[{"{", "\[Mu]", "}"}]}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"Z", "[", "i", "]"}], ",", 
           RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "]"}]}], "-", "  ", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"Z", "[", "i", "]"}], ",", 
         RowBox[{"{", "\[Nu]", "}"}]}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"Z", "[", "i", "]"}], ",", 
           RowBox[{"{", "\[Mu]", "}"}]}], "]"}]}], "]"}]}], " ", "+", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"W", "[", "i", "]"}], ",", 
         RowBox[{"{", "\[Mu]", "}"}]}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"W", "[", "i", "]"}], ",", 
           RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "]"}]}], "-", "  ", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"W", "[", "i", "]"}], ",", 
         RowBox[{"{", "\[Nu]", "}"}]}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"W", "[", "i", "]"}], ",", 
           RowBox[{"{", "\[Mu]", "}"}]}], "]"}]}], "]"}]}]}]}], " ", 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8425032414542804`*^9, 3.842503241956932*^9}, {
  3.842505651561856*^9, 3.8425056597150908`*^9}, {3.842508290884222*^9, 
  3.8425082951505113`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"522ccbaf-cbfc-488f-b16f-f36940f7b6a0"],

Cell["V and H tensor structures", "Text",
 CellChangeTimes->{{3.842506801797929*^9, 
  3.842506806145301*^9}},ExpressionUUID->"9fddb943-00e1-4620-a4a2-\
434b7e7a1d8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"Z", "[", "i", "]"}], ",", 
         RowBox[{"P", "[", "j", "]"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"P", "[", "i", "]"}], ",", 
         RowBox[{"P", "[", "k", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"Z", "[", "i", "]"}], ",", 
         RowBox[{"P", "[", "k", "]"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"P", "[", "i", "]"}], ",", 
         RowBox[{"P", "[", "j", "]"}]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "j", "]"}], ",", 
      RowBox[{"P", "[", "k", "]"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"H1", "[", 
    RowBox[{"j_", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "i", "]"}], ",", 
       RowBox[{"Z", "[", "j", "]"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "i", "]"}], ",", 
       RowBox[{"P", "[", "j", "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "i", "]"}], ",", 
       RowBox[{"P", "[", "j", "]"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "i", "]"}], ",", 
       RowBox[{"Z", "[", "j", "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "1", "]"}], "=", 
   RowBox[{"V1", "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "2", "]"}], "=", 
   RowBox[{"V1", "[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "3", "]"}], "=", 
   RowBox[{"V1", "[", 
    RowBox[{"3", ",", "1", ",", "2"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8425032580738254`*^9, 3.842503262282567*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7fc76bea-2cce-449b-add1-b04ca201c1f7"],

Cell[TextData[{
 "Following is the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["U", "ijk"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5fe39015-dad8-4ba2-afdf-dce01a74b05b"],
 " tensor structure"
}], "Text",
 CellChangeTimes->{{3.8425067344245853`*^9, 
  3.8425067690295734`*^9}},ExpressionUUID->"4f8893f6-e48c-491b-94e8-\
8c245f5ae870"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Wobj", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "1", "]"}], ",", 
        RowBox[{"Z", "[", "2", "]"}]}], "]"}]}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], ",", 
       RowBox[{"Z", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], ",", 
       RowBox[{"W", "[", "1", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], ",", 
       RowBox[{"Z", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], ",", 
       RowBox[{"W", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], ",", 
       RowBox[{"Z", "[", "1", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], ",", 
       RowBox[{"P", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], ",", 
       RowBox[{"Z", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], ",", 
       RowBox[{"Z", "[", "2", "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], ",", 
       RowBox[{"P", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], ",", 
       RowBox[{"Z", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], ",", 
       RowBox[{"Z", "[", "2", "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], ",", 
       RowBox[{"P", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], ",", 
       RowBox[{"W", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "1", "]"}], ",", 
       RowBox[{"Z", "[", "2", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], ",", 
       RowBox[{"P", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], ",", 
       RowBox[{"W", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "1", "]"}], ",", 
       RowBox[{"Z", "[", "2", "]"}]}], "]"}]}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"U_ijk", " ", "tensor", " ", "structure"}], "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.842506751806901*^9, 3.8425067640997734`*^9}, {
  3.8427814682752934`*^9, 
  3.842781486674543*^9}},ExpressionUUID->"38139494-0078-4329-9185-\
5d75731174a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Wobj", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Wobj", "[", 
     RowBox[{"i", ",", "j", ",", "k"}], "]"}], "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MapThread", "[", 
           RowBox[{"sc", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"P", "[", "i", "]"}], ",", 
                RowBox[{"Z", "[", "j", "]"}], ",", 
                RowBox[{"P", "[", "j", "]"}]}], "}"}], ",", "#"}], "}"}]}], 
           "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"W", "[", "k", "]"}], ",", 
             RowBox[{"Z", "[", "k", "]"}], ",", 
             RowBox[{"P", "[", "k", "]"}]}], "}"}], ",", 
           RowBox[{"-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"W", "[", "k", "]"}], ",", 
              RowBox[{"P", "[", "k", "]"}], ",", 
              RowBox[{"Z", "[", "k", "]"}]}], "}"}]}], ",", 
           RowBox[{"-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Z", "[", "k", "]"}], ",", 
              RowBox[{"W", "[", "k", "]"}], ",", 
              RowBox[{"P", "[", "k", "]"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Z", "[", "k", "]"}], ",", 
             RowBox[{"P", "[", "k", "]"}], ",", 
             RowBox[{"W", "[", "k", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"P", "[", "k", "]"}], ",", 
             RowBox[{"W", "[", "k", "]"}], ",", 
             RowBox[{"Z", "[", "k", "]"}]}], "}"}], ",", 
           RowBox[{"-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"P", "[", "k", "]"}], ",", 
              RowBox[{"Z", "[", "k", "]"}], ",", 
              RowBox[{"W", "[", "k", "]"}]}], "}"}]}]}], "}"}]}], "]"}]}], 
      "]"}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[34]:=",ExpressionUUID->"e318e5cd-a782-4a76-ba43-4e019f9731b0"],

Cell["K tensor structure (not used here)", "Text",
 CellChangeTimes->{{3.842506813846711*^9, 
  3.842506834278761*^9}},ExpressionUUID->"6a7ff493-297a-4048-8c2e-\
8c03165f29a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Konetwo", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "6"}], " ", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"variable1", "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"W", "[", "k", "]"}], ",", 
                RowBox[{"Z", "[", "k", "]"}], ",", 
                RowBox[{"P", "[", "k", "]"}]}], "}"}], ",", 
              RowBox[{"-", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"W", "[", "k", "]"}], ",", 
                 RowBox[{"P", "[", "k", "]"}], ",", 
                 RowBox[{"Z", "[", "k", "]"}]}], "}"}]}], ",", 
              RowBox[{"-", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Z", "[", "k", "]"}], ",", 
                 RowBox[{"W", "[", "k", "]"}], ",", 
                 RowBox[{"P", "[", "k", "]"}]}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Z", "[", "k", "]"}], ",", 
                RowBox[{"P", "[", "k", "]"}], ",", 
                RowBox[{"W", "[", "k", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"P", "[", "k", "]"}], ",", 
                RowBox[{"W", "[", "k", "]"}], ",", 
                RowBox[{"Z", "[", "k", "]"}]}], "}"}], ",", 
              RowBox[{"-", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"P", "[", "k", "]"}], ",", 
                 RowBox[{"Z", "[", "k", "]"}], ",", 
                 RowBox[{"W", "[", "k", "]"}]}], "}"}]}]}], "}"}], "/.", 
            RowBox[{"{", 
             RowBox[{"k", "->", "1"}], "}"}]}]}], ",", 
          RowBox[{"variable2", "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"W", "[", "k", "]"}], ",", 
                RowBox[{"Z", "[", "k", "]"}], ",", 
                RowBox[{"P", "[", "k", "]"}]}], "}"}], ",", 
              RowBox[{"-", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"W", "[", "k", "]"}], ",", 
                 RowBox[{"P", "[", "k", "]"}], ",", 
                 RowBox[{"Z", "[", "k", "]"}]}], "}"}]}], ",", 
              RowBox[{"-", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Z", "[", "k", "]"}], ",", 
                 RowBox[{"W", "[", "k", "]"}], ",", 
                 RowBox[{"P", "[", "k", "]"}]}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Z", "[", "k", "]"}], ",", 
                RowBox[{"P", "[", "k", "]"}], ",", 
                RowBox[{"W", "[", "k", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"P", "[", "k", "]"}], ",", 
                RowBox[{"W", "[", "k", "]"}], ",", 
                RowBox[{"Z", "[", "k", "]"}]}], "}"}], ",", 
              RowBox[{"-", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"P", "[", "k", "]"}], ",", 
                 RowBox[{"Z", "[", "k", "]"}], ",", 
                 RowBox[{"W", "[", "k", "]"}]}], "}"}]}]}], "}"}], "/.", 
            RowBox[{"{", 
             RowBox[{"k", "->", "2"}], "}"}]}]}]}], "}"}], ",", "\n", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Apply", "[", 
              RowBox[{"Times", ",", "#"}], "]"}], "&"}], ",", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"MapThread", "[", 
                RowBox[{"sc", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"variable1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "}"}]}], 
                "]"}], "&"}], ",", "variable2"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "variable1", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], "//", "Flatten"}], "//", "Total"}]}], ";"}]], "Code",
 CellLabel->"In[35]:=",ExpressionUUID->"13cdc8c4-9b7f-4a7a-9d7f-7346f0259732"],

Cell["Three-point prefactor and schematic three-point function", "Text",
 CellChangeTimes->{{3.8427811678164663`*^9, 
  3.842781179799982*^9}},ExpressionUUID->"e99f4d01-dffd-4370-8af3-\
276d14912b71"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThreePointpref", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], ",", 
       RowBox[{"P", "[", "2", "]"}]}], "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]3", "+", "l1", "+", "l2", "-", "\[ScriptL]1", "-", 
           "\[ScriptL]2"}], ")"}], "/", "2"}], ")"}]}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], ",", 
       RowBox[{"P", "[", "3", "]"}]}], "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]2", "+", "\[CapitalDelta]3", "-", 
           "\[CapitalDelta]1", "-", "l1", "+", "l2", "+", "\[ScriptL]1", "+", 
           "\[ScriptL]2"}], ")"}], "/", "2"}], ")"}]}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], ",", 
       RowBox[{"P", "[", "1", "]"}]}], "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]3", "+", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "+", "l1", "-", "l2", "+", "\[ScriptL]1", "+", 
           "\[ScriptL]2"}], ")"}], "/", "2"}], ")"}]}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"V1", "[", "1", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"l1", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"V1", "[", "2", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"Wobj", "[", 
      RowBox[{"3", ",", "2", ",", "1"}], "]"}], "^", "\[ScriptL]1"}], " ", 
    RowBox[{
     RowBox[{"Wobj", "[", 
      RowBox[{"3", ",", "1", ",", "2"}], "]"}], "^", "\[ScriptL]2"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ThreePoint", "=", 
   RowBox[{"ThreePointpref", " ", 
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"H1", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V1", "[", "1", "]"}], 
        RowBox[{"V1", "[", "2", "]"}]}], ")"}]}], "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellLabel->"In[36]:=",ExpressionUUID->"01713599-90b7-4e36-b8e1-2704ba11d376"],

Cell[CellGroupData[{

Cell["Numerical substitution", "Subsection",
 CellChangeTimes->{{3.8425040814944096`*^9, 
  3.842504083735416*^9}},ExpressionUUID->"865f3660-31e5-4a8b-a995-\
7b9eacc60716"],

Cell["\<\
A conformally invariant expression is expressible in terms of cross ratios. \
With our procedure we will end up with a conformally invariant expression \
written in terms of embedding space scalar products. If we solve the \
expression of the single cross ratio that appears in our system for one \
scalar product, and we replace this scalar product in our conformally \
invariant expression, we are granted to have all remaining scalar products \
drop out, and be left with an expression dependent only on X. We used this \
fact to replace these remaining scalar products with numbers to make the \
simplification easier to compute.\
\>", "Text",
 CellChangeTimes->{{3.8425849499035587`*^9, 
  3.842585218391974*^9}},ExpressionUUID->"0229e45d-92e1-4539-964a-\
51b7336f876e"],

Cell[TextData[{
 "In 4D one needs also to be careful that the scalar products satisfy the \
Gram determinant constraints. For this reason we produced numerical data for \
scalar products starting from the 4D Poincar\[EAcute] patches of vectors X, \
Z, W, ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cd9378d2-6c9f-435f-ba54-358d69c2af54"],
 "."
}], "Text",
 CellChangeTimes->{{3.8425852214002323`*^9, 
  3.84258537439237*^9}},ExpressionUUID->"f5a970d4-b6de-4463-b127-\
d56e30309f42"],

Cell[TextData[{
 "Numerical substitution compatible with 4D kinematics for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "--"], TraditionalForm]],ExpressionUUID->
  "b98d39a1-4b3b-4beb-b095-0afd1e5abe5d"],
 " (using both ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["W", "_"], "1"], TraditionalForm]],ExpressionUUID->
  "3c45dc27-c20b-4da9-b4e1-1672e8fe5678"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["W", "_"], "2"], TraditionalForm]],ExpressionUUID->
  "0cee5450-a68c-478d-8f78-1d66d341e6eb"],
 "), with one leftover degree of freedom. This is used to invert the \
expression of X."
}], "Text",
 CellChangeTimes->{{3.84250332093569*^9, 3.8425033283398876`*^9}, {
   3.842504339493548*^9, 3.84250439963691*^9}, {3.8425049520088367`*^9, 
   3.8425049823985543`*^9}, {3.8425056234107456`*^9, 3.842505631174388*^9}, 
   3.8425056684670086`*^9},ExpressionUUID->"6e7c8c0b-bf39-4bd5-92c6-\
8337de04b42c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suball", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "1", "]"}], ",", 
        RowBox[{"P", "[", "2", "]"}]}], "]"}], "\[Rule]", "7034"}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "1", "]"}], ",", 
        RowBox[{"P", "[", "3", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", "2604"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "1", "]"}], ",", 
        RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "46651"}], "-", 
       RowBox[{"22394", " ", 
        RowBox[{"zp", "[", "2", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "1", "]"}], ",", 
        RowBox[{"W", "[", "2", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", "22394"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "2", "]"}], ",", 
        RowBox[{"P", "[", "3", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", "43836"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "2", "]"}], ",", 
        RowBox[{"Z", "[", "1", "]"}]}], "]"}], "\[Rule]", "8664314"}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "2", "]"}], ",", 
        RowBox[{"W", "[", "1", "]"}]}], "]"}], "\[Rule]", "21986"}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "3", "]"}], ",", 
        RowBox[{"Z", "[", "1", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", "16627444"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "3", "]"}], ",", 
        RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "48627"}], "-", 
       RowBox[{"65589", " ", 
        RowBox[{"zp", "[", "2", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "3", "]"}], ",", 
        RowBox[{"W", "[", "1", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", "42412"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "3", "]"}], ",", 
        RowBox[{"W", "[", "2", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", "65589"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"W", "[", "2", "]"}], ",", 
        RowBox[{"Z", "[", "1", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"W", "[", "1", "]"}], ",", 
        RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", "3"}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "1", "]"}], ",", 
        RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "392"}], "+", 
         RowBox[{"zp", "[", "2", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"W", "[", "1", "]"}], ",", 
        RowBox[{"W", "[", "2", "]"}]}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.842505528823168*^9, 3.842505530196519*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"9046ba16-9cbc-41e5-ac4b-946f0389d092"],

Cell["\<\
Following is the inversion of the expression of X in terms of the leftover \
degree of freedom zp[2].\
\>", "Text",
 CellChangeTimes->{{3.8425058499465685`*^9, 
  3.8425058817179346`*^9}},ExpressionUUID->"3a8b6081-252f-4854-8247-\
9cc2dd56637e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reexpressX", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "\[Equal]", 
      FractionBox[
       RowBox[{"H1", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{
        RowBox[{"V1", "[", "1", "]"}], 
        RowBox[{"V1", "[", "2", "]"}]}]]}], "/.", "suball"}], ",", 
    RowBox[{"zp", "[", "2", "]"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.842505732703201*^9, 3.8425058297675447`*^9}, {
  3.8425841035710573`*^9, 3.842584115663705*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"fdba4a4e-9011-4e8d-96c9-5de3716157f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"zp", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "480623158919218497"}], "-", 
      RowBox[{"2347141412700882935", " ", "X"}]}], 
     RowBox[{"230710029518316621", "+", 
      RowBox[{"1418899508824809275", " ", "X"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8352341806873035`*^9, 3.8352354359263043`*^9, 3.835255874742053*^9, 
   3.8353440509789934`*^9, 3.8357824868813643`*^9, 3.8425841166432943`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"8fd9b85c-d690-4e3f-b322-230d305d628a"]
}, Open  ]],

Cell["\<\
For computations for generic D, where there is no need to use \
Poincar\[EAcute] patches, one can solve X for the following scalar product \
and use it in the final expression of the vertex operator in embedding space \
variables to convert it to an expression dependent only on X. To make the \
simplification easier one can once more replace the remaining scalar products \
with generic numbers, as they are bound to drop out of the expression.\
\>", "Text",
 CellChangeTimes->{{3.8425861412655*^9, 
  3.842586375386079*^9}},ExpressionUUID->"f2677aff-f961-40e5-99f0-\
a00cebe76c0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"H1", "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      RowBox[{
       RowBox[{"V1", "[", "1", "]"}], 
       RowBox[{"V1", "[", "2", "]"}]}]], "\[Equal]", "X"}], ",", 
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"Z", "[", "1", "]"}], ",", 
      RowBox[{"Z", "[", "2", "]"}]}], "]"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8425860128107967`*^9, 3.842586046483151*^9}, {3.8425864033865013`*^9, 
   3.842586405874317*^9}},ExpressionUUID->"62793b9c-0417-407b-b880-\
cd956438c332"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"Z", "[", "1", "]"}], ",", 
      RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "1", "]"}], ",", 
           RowBox[{"Z", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "2", "]"}], ",", 
           RowBox[{"P", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "2", "]"}], ",", 
           RowBox[{"Z", "[", "1", "]"}]}], "]"}]}], 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "1", "]"}], ",", 
          RowBox[{"P", "[", "2", "]"}]}], "]"}]]}], "+", 
      RowBox[{"X", " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"P", "[", "2", "]"}], ",", 
         RowBox[{"Z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"P", "[", "3", "]"}], ",", 
         RowBox[{"Z", "[", "2", "]"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"X", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "3", "]"}], ",", 
          RowBox[{"Z", "[", "1", "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{
             RowBox[{"P", "[", "1", "]"}], ",", 
             RowBox[{"Z", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{
             RowBox[{"P", "[", "2", "]"}], ",", 
             RowBox[{"P", "[", "3", "]"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{
             RowBox[{"P", "[", "1", "]"}], ",", 
             RowBox[{"P", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{
             RowBox[{"P", "[", "3", "]"}], ",", 
             RowBox[{"Z", "[", "2", "]"}]}], "]"}]}]}], ")"}]}], 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"P", "[", "1", "]"}], ",", 
         RowBox[{"P", "[", "3", "]"}]}], "]"}]]}], 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], ",", 
       RowBox[{"P", "[", "3", "]"}]}], "]"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.842586025604091*^9, 3.8425860468164396`*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"e5d47312-4f78-492d-aba9-1139fe7834b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtaining numerical data for 4D kinematics", "Subsubsection",
 CellChangeTimes->{{3.8425045499678783`*^9, 
  3.84250456775813*^9}},ExpressionUUID->"4c563904-5b61-4d69-a487-\
f78952f8f059"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mtrc", "=", 
   RowBox[{"(", GridBox[{
      {"0", 
       FractionBox[
        RowBox[{"-", "1"}], "2"], "0", "0", "0", "0"},
      {
       FractionBox[
        RowBox[{"-", "1"}], "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", "2"], "0", "0"},
      {"0", "0", 
       FractionBox["1", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "2"]},
      {"0", "0", "0", "0", 
       FractionBox["1", "2"], "0"}
     }], ")"}]}], ";"}]], "Input",ExpressionUUID->"c034295a-ac27-4b3e-847a-\
2ec01f2ee6a1"],

Cell[TextData[{
 "Poincar\[EAcute] patches for vectors (here vecW is ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "93ec24e1-5a2a-4da2-9834-c7fe9d3b43e4"],
 ")"
}], "Text",
 CellChangeTimes->{{3.8425049946399994`*^9, 
  3.8425050181441507`*^9}},ExpressionUUID->"dc222223-33a1-4b15-ba9e-\
598ec4eb092d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vecX", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"xp1", " ", "xm1"}], "+", 
      RowBox[{"xp2", " ", "xm2"}]}], ",", "xp1", ",", "xm1", ",", "xp2", ",", 
     "xm2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecZ", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"xm1", "+", 
      RowBox[{"xp2", " ", "zm"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"xm2", "-", 
         RowBox[{"xp1", " ", "zm"}]}], ")"}], " ", "zp"}]}], ",", "1", ",", 
     RowBox[{
      RowBox[{"-", "zp"}], " ", "zm"}], ",", "zp", ",", "zm"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecW", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"xm2", "-", 
      RowBox[{"xp1", " ", "zm"}]}], ",", "0", ",", 
     RowBox[{"-", "zm"}], ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecXs", "[", "i_", "]"}], ":=", 
  RowBox[{"vecX", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xp1", "\[Rule]", 
      RowBox[{"xp1", "[", "i", "]"}]}], ",", 
     RowBox[{"xm1", "\[Rule]", 
      RowBox[{"xm1", "[", "i", "]"}]}], ",", 
     RowBox[{"xp2", "\[Rule]", 
      RowBox[{"xp2", "[", "i", "]"}]}], ",", 
     RowBox[{"xm2", "\[Rule]", 
      RowBox[{"xm2", "[", "i", "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecZs", "[", "i_", "]"}], ":=", 
  RowBox[{"vecZ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xp1", "\[Rule]", 
      RowBox[{"xp1", "[", "i", "]"}]}], ",", 
     RowBox[{"xm1", "\[Rule]", 
      RowBox[{"xm1", "[", "i", "]"}]}], ",", 
     RowBox[{"xp2", "\[Rule]", 
      RowBox[{"xp2", "[", "i", "]"}]}], ",", 
     RowBox[{"xm2", "\[Rule]", 
      RowBox[{"xm2", "[", "i", "]"}]}], ",", 
     RowBox[{"zp", "\[Rule]", 
      RowBox[{"zp", "[", "i", "]"}]}], ",", 
     RowBox[{"zm", "\[Rule]", 
      RowBox[{"zm", "[", "i", "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecWs", "[", "i_", "]"}], ":=", 
  RowBox[{"vecW", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xp1", "\[Rule]", 
      RowBox[{"xp1", "[", "i", "]"}]}], ",", 
     RowBox[{"xm1", "\[Rule]", 
      RowBox[{"xm1", "[", "i", "]"}]}], ",", 
     RowBox[{"xp2", "\[Rule]", 
      RowBox[{"xp2", "[", "i", "]"}]}], ",", 
     RowBox[{"xm2", "\[Rule]", 
      RowBox[{"xm2", "[", "i", "]"}]}], ",", 
     RowBox[{"zp", "\[Rule]", 
      RowBox[{"zp", "[", "i", "]"}]}], ",", 
     RowBox[{"zm", "\[Rule]", 
      RowBox[{"zm", "[", "i", "]"}]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.8425046069502897`*^9, 
  3.842504607063015*^9}},ExpressionUUID->"4fd705c0-aa23-4d6c-b1d1-\
32dcfc19c05d"],

Cell[TextData[{
 "Following is for W Poincar\[EAcute] patch (not used here, needed for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "++"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f35c3d67-f147-43bf-86f6-410bf8e333df"],
 " which is equal to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "--"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "27325b26-a93b-4196-87db-7ae4894d3852"],
 ", or ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"+", "-"}]], "=", 
    SubscriptBox["H", 
     RowBox[{"-", "+"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6cd750d2-c8af-49c8-8a94-f55c0ce01853"],
 ")"
}], "Text",
 CellChangeTimes->{{3.8425048394048986`*^9, 3.8425048463004494`*^9}, {
  3.842504924579201*^9, 3.8425049249053297`*^9}, {3.8425050251055307`*^9, 
  3.8425050271141577`*^9}, {3.842583731855981*^9, 
  3.842583799047999*^9}},ExpressionUUID->"036c9b39-b337-4749-81af-\
1e670af862e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vecWprime", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"xp2", "-", 
      RowBox[{"xp1", " ", "zp"}]}], ",", "0", ",", 
     RowBox[{"-", "zp"}], ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecWprimes", "[", "i_", "]"}], ":=", 
  RowBox[{"vecWprime", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xp1", "\[Rule]", 
      RowBox[{"xp1", "[", "i", "]"}]}], ",", 
     RowBox[{"xm1", "\[Rule]", 
      RowBox[{"xm1", "[", "i", "]"}]}], ",", 
     RowBox[{"xp2", "\[Rule]", 
      RowBox[{"xp2", "[", "i", "]"}]}], ",", 
     RowBox[{"xm2", "\[Rule]", 
      RowBox[{"xm2", "[", "i", "]"}]}], ",", 
     RowBox[{"zp", "\[Rule]", 
      RowBox[{"zp", "[", "i", "]"}]}], ",", 
     RowBox[{"zm", "\[Rule]", 
      RowBox[{"zm", "[", "i", "]"}]}]}], "}"}]}]}]}], "Input",ExpressionUUID->\
"775d8b25-9f25-46bc-92f4-8e900adaea45"],

Cell["\<\
Substitute numerical (integer) values to all but one coordinate\
\>", "Text",
 CellChangeTimes->{{3.8425050379043026`*^9, 3.842505044653247*^9}, {
  3.8425050870646553`*^9, 
  3.8425051170524426`*^9}},ExpressionUUID->"0bdee94f-5c6d-4881-9c0b-\
2b708368c2a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subnum", "=", 
  RowBox[{"Drop", "[", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Rule", "[", 
        RowBox[{"#", ",", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "500"}], "}"}], "]"}]}], "]"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"Reduce`FreeVariables", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"vecXs", "[", "1", "]"}], ",", 
          RowBox[{"vecZs", "[", "1", "]"}], ",", 
          RowBox[{"vecWs", "[", "1", "]"}], ",", 
          RowBox[{"vecXs", "[", "2", "]"}], ",", 
          RowBox[{"vecZs", "[", "2", "]"}], ",", 
          RowBox[{"vecWs", "[", "2", "]"}], ",", 
          RowBox[{"vecXs", "[", "3", "]"}]}], "}"}], "]"}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.842504649080515*^9, 
  3.842504651838112*^9}},ExpressionUUID->"87ad65fb-4e6f-46e9-8611-\
84a90db935bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"xm1", "[", "1", "]"}], "\[Rule]", "402"}], ",", 
   RowBox[{
    RowBox[{"xm1", "[", "2", "]"}], "\[Rule]", "314"}], ",", 
   RowBox[{
    RowBox[{"xm1", "[", "3", "]"}], "\[Rule]", "410"}], ",", 
   RowBox[{
    RowBox[{"xm2", "[", "1", "]"}], "\[Rule]", "459"}], ",", 
   RowBox[{
    RowBox[{"xm2", "[", "2", "]"}], "\[Rule]", "367"}], ",", 
   RowBox[{
    RowBox[{"xm2", "[", "3", "]"}], "\[Rule]", "199"}], ",", 
   RowBox[{
    RowBox[{"xp1", "[", "1", "]"}], "\[Rule]", "177"}], ",", 
   RowBox[{
    RowBox[{"xp1", "[", "2", "]"}], "\[Rule]", "41"}], ",", 
   RowBox[{
    RowBox[{"xp1", "[", "3", "]"}], "\[Rule]", "438"}], ",", 
   RowBox[{
    RowBox[{"xp2", "[", "1", "]"}], "\[Rule]", "217"}], ",", 
   RowBox[{
    RowBox[{"xp2", "[", "2", "]"}], "\[Rule]", "500"}], ",", 
   RowBox[{
    RowBox[{"xp2", "[", "3", "]"}], "\[Rule]", "205"}], ",", 
   RowBox[{
    RowBox[{"zm", "[", "1", "]"}], "\[Rule]", "324"}], ",", 
   RowBox[{
    RowBox[{"zm", "[", "2", "]"}], "\[Rule]", "330"}], ",", 
   RowBox[{
    RowBox[{"zp", "[", "1", "]"}], "\[Rule]", "392"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8352340911600513`*^9, 3.835255720627539*^9, 3.8353439081729507`*^9, 
   3.835344004313483*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"821618c6-5488-433f-915b-bce2c8d223d6"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mapembvec", "[", 
   RowBox[{"P", "[", "i_", "]"}], "]"}], ":=", 
  RowBox[{"vecXs", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mapembvec", "[", 
   RowBox[{"Z", "[", "i_", "]"}], "]"}], ":=", 
  RowBox[{"vecZs", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mapembvec", "[", 
   RowBox[{"W", "[", "i_", "]"}], "]"}], ":=", 
  RowBox[{"vecWs", "[", "i", "]"}]}]}], "Input",ExpressionUUID->"6fd1f1bf-\
cc10-4ddf-bb2b-ff22f590b403"],

Cell[BoxData[
 RowBox[{"incomponents4D", "=", 
  RowBox[{
   RowBox[{"MapThread", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Rule", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"mapembvec", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "mtrc", ".", 
         RowBox[{"mapembvec", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "1", "]"}], ",", 
          RowBox[{"P", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "1", "]"}], ",", 
          RowBox[{"P", "[", "3", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "1", "]"}], ",", 
          RowBox[{"Z", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "1", "]"}], ",", 
          RowBox[{"W", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "2", "]"}], ",", 
          RowBox[{"P", "[", "3", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "2", "]"}], ",", 
          RowBox[{"Z", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "2", "]"}], ",", 
          RowBox[{"W", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "3", "]"}], ",", 
          RowBox[{"Z", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "3", "]"}], ",", 
          RowBox[{"Z", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "3", "]"}], ",", 
          RowBox[{"W", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"P", "[", "3", "]"}], ",", 
          RowBox[{"W", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"W", "[", "2", "]"}], ",", 
          RowBox[{"Z", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"W", "[", "1", "]"}], ",", 
          RowBox[{"Z", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"Z", "[", "1", "]"}], ",", 
          RowBox[{"Z", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"W", "[", "1", "]"}], ",", 
          RowBox[{"W", "[", "2", "]"}]}], "]"}]}], "}"}], "}"}]}], "]"}], "//",
    "Simplify"}]}]], "Input",ExpressionUUID->"9f0ec426-cefb-4ddc-8094-\
b326f14fd0a3"],

Cell[TextData[{
 "Expression of ",
 StyleBox["suball",
  FontFamily->"Source Code Pro",
  FontWeight->"Bold"],
 ", numerical values of scalar products compatible with the 4D Poincar\
\[EAcute] patches, where the two MST fields have ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1b3c80ee-44a6-4f2d-95ac-c50bde001113"],
 " auxiliary vector"
}], "Text",
 CellChangeTimes->{{3.8425051273678255`*^9, 3.842505138464151*^9}, {
  3.842584635767027*^9, 3.842584715223178*^9}, {3.8427802014073677`*^9, 
  3.8427802032227383`*^9}},ExpressionUUID->"8846d3b3-a7e3-45f8-bf23-\
886e10e497c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"incomponents4D", "/.", "subnum"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8352356321758604`*^9, 3.8352356366455975`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"8ebb91f3-0871-44ff-8c84-5d894d4f677e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "1", "]"}], ",", 
      RowBox[{"P", "[", "2", "]"}]}], "]"}], "\[Rule]", "7034"}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "1", "]"}], ",", 
      RowBox[{"P", "[", "3", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "2604"}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "1", "]"}], ",", 
      RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "46651"}], "-", 
     RowBox[{"22394", " ", 
      RowBox[{"zp", "[", "2", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "1", "]"}], ",", 
      RowBox[{"W", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "22394"}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "2", "]"}], ",", 
      RowBox[{"P", "[", "3", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "43836"}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "2", "]"}], ",", 
      RowBox[{"Z", "[", "1", "]"}]}], "]"}], "\[Rule]", "8664314"}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "2", "]"}], ",", 
      RowBox[{"W", "[", "1", "]"}]}], "]"}], "\[Rule]", "21986"}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "3", "]"}], ",", 
      RowBox[{"Z", "[", "1", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "16627444"}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "3", "]"}], ",", 
      RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "48627"}], "-", 
     RowBox[{"65589", " ", 
      RowBox[{"zp", "[", "2", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "3", "]"}], ",", 
      RowBox[{"W", "[", "1", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "42412"}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "3", "]"}], ",", 
      RowBox[{"W", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "65589"}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"W", "[", "2", "]"}], ",", 
      RowBox[{"Z", "[", "1", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "3"}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"W", "[", "1", "]"}], ",", 
      RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", "3"}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"Z", "[", "1", "]"}], ",", 
      RowBox[{"Z", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "392"}], "+", 
       RowBox[{"zp", "[", "2", "]"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"W", "[", "1", "]"}], ",", 
      RowBox[{"W", "[", "2", "]"}]}], "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8352356370945406`*^9, 3.8352557424801054`*^9, 3.835344020064983*^9, 
   3.835782463385208*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"ad94adc8-26de-40e7-89bf-562a3439f425"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "--"], TraditionalForm]],ExpressionUUID->
  "e56e5af0-73d9-49a2-8d55-ee613fb2afb9"],
 " (ordering ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "1"], "\[Mu]"], "\[Nu]"], TraditionalForm]],
  ExpressionUUID->"ceab06b3-fe40-4458-a89c-ced9d2cde6fb"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "1"], "\[Nu]"], "\[Rho]"], TraditionalForm]],
  ExpressionUUID->"f1f79219-0843-43c6-b802-06671e6f0115"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["L", "1"], "\[Rho]"], "\[Sigma]"], 
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["L", "3"], "\[Sigma]"], "\[Mu]"]}], TraditionalForm]],
  ExpressionUUID->"3bcd4427-7592-4769-ad08-1c5bd1503a5a"],
 ")"
}], "Section",
 CellChangeTimes->{{3.8425051797325726`*^9, 3.842505180828641*^9}, {
  3.8425081506059437`*^9, 
  3.8425082221301975`*^9}},ExpressionUUID->"692274c5-ab4c-4b1f-95aa-\
2b086ea05722"],

Cell[TextData[{
 "Since the computation is rather long, we divided it into smaller steps and \
saved intermediate results. ",
 StyleBox["The following part of code will create folders and files in the \
directory of this notebook.",
  FontWeight->"Bold",
  FontVariations->{"Underline"->True}],
 " To change directory modify the definition of ",
 StyleBox["ntbkdir",
  FontFamily->"Source Code Pro",
  FontWeight->"Bold"],
 " below"
}], "Text",
 CellChangeTimes->{{3.842505992580801*^9, 3.8425060392808867`*^9}, {
  3.842780122335511*^9, 
  3.842780143207358*^9}},ExpressionUUID->"dec53452-6f0e-4ce9-afdf-\
f78907a1b782"],

Cell["\<\
At intermediate steps, instead of acting with generators on the whole \
expression we produce, we will act on the individual summands and save each \
computation. This divides one big computation into many smaller ones. The \
final result will be obtained resumming all the terms that have been produced \
this way.\
\>", "Text",
 CellChangeTimes->{{3.842586696738874*^9, 
  3.8425868751474237`*^9}},ExpressionUUID->"d08b7106-c1e8-497c-a65e-\
5252cdd55f02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ntbkdir", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8425875527366877`*^9, 3.842587559911127*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1e30727e-e2ca-4912-89ab-89904ff41559"],

Cell[CellGroupData[{

Cell["1234", "Subsubsection",ExpressionUUID->"c05eed4c-2c67-48c4-a73f-b4d7d9917e5b"],

Cell[TextData[{
 "This is just one piece of the computation, with only one ordering of \
contractions of generators. The symmetrized version requires summing over \
analogous computations but with different orderings, such as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "1"], "\[Nu]"], "\[Rho]"], TraditionalForm]],
  ExpressionUUID->"139e9523-c63c-4e61-9af9-36da519896dc"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "1"], "\[Rho]"], "\[Sigma]"], TraditionalForm]],
  ExpressionUUID->"9e6b959c-b8f5-4fa8-8a84-da184f95ef27"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["L", "1"], "\[Mu]"], "\[Nu]"], 
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["L", "3"], "\[Sigma]"], "\[Mu]"]}], TraditionalForm]],
  ExpressionUUID->"7a59f5e0-360c-4ddb-b15e-c5478a683217"],
 ", which only differ in the non-derivative part. To compute these other \
orderings, just change the indices of the generators, and change name of ",
 StyleBox["currorder",
  FontFamily->"Source Code Pro",
  FontWeight->"Bold"],
 ", to avoid overwriting files for other orderings."
}], "Text",
 CellChangeTimes->{{3.842508004413398*^9, 3.8425081165291176`*^9}, {
  3.8425082469884357`*^9, 3.842508271420185*^9}, {3.842781625849495*^9, 
  3.842781685385334*^9}, {3.8427817179777613`*^9, 
  3.8427817227696743`*^9}},ExpressionUUID->"bacb8f96-6440-4cdd-b69a-\
bf3a17ea6780"],

Cell[BoxData[
 RowBox[{
  RowBox[{"currorder", "=", "\"\<123\>\""}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[42]:=",ExpressionUUID->"9efc7328-aa67-4d16-ae67-c8efc6e1ef8b"],

Cell[TextData[{
 "Action of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["L", "1"], "\[Rho]"], "\[Sigma]"], 
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["L", "3"], "\[Sigma]"], "\[Mu]"]}], TraditionalForm]],
  ExpressionUUID->"4c6bfaf2-e7be-478c-b7ee-1848599ae655"],
 " on three-point function:"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.84250608725158*^9, 3.8425061361119213`*^9}, {
  3.842506260205585*^9, 3.8425062664388857`*^9}, {3.842508197728059*^9, 
  3.8425082004945498`*^9}},ExpressionUUID->"be7473d4-ef52-43a9-b8eb-\
1df62f3f6e44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateDirectory", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"ntbkdir", ",", "\"\<Quadratic\>\""}], "}"}], "]"}], "]"}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8425841792172737`*^9, 3.84258419596872*^9}, 
   3.842587674145761*^9},ExpressionUUID->"cbe80cf4-10ec-4945-8b46-\
a8323983aaa3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"filedest", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"ntbkdir", ",", "\"\<Quadratic\>\"", ",", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<quad\>\"", ",", 
        RowBox[{"ToString", "[", "currorder", "]"}]}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"Not", "[", 
     RowBox[{"FileExistsQ", "[", "filedest", "]"}], "]"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"tempvar", "=", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{
         RowBox[{"L", "[", 
          RowBox[{"ThreePoint", ",", "\[Sigma]", ",", "\[Mu]", ",", "3"}], 
          "]"}], ",", "\[Rho]", ",", "\[Sigma]", ",", "1"}], "]"}], "//", 
       "Expand"}]}], ";", "\n", "\t", 
     RowBox[{"outvar", "=", 
      RowBox[{"List", "@@", "tempvar"}]}], ";", "\n", "\t", 
     RowBox[{"Put", "[", 
      RowBox[{"outvar", ",", "filedest"}], "]"}], ";"}]}], "\n", "\t", "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.842584210121471*^9, 3.842584222418923*^9}, {
   3.842584265186213*^9, 3.842584265770756*^9}, 
   3.8425876753697443`*^9},ExpressionUUID->"6e7112b9-f2f2-4ca1-a44a-\
e9c9e91aa727"],

Cell[TextData[{
 "Act on previous expression with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "1"], "\[Nu]"], "\[Rho]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "eb5c6eba-5730-4e78-9cfd-ac2c885a7c55"],
 "  (three generators so far)"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.8425061453481913`*^9, 3.842506165044549*^9}, {
  3.8425062191959333`*^9, 3.8425062251719503`*^9}, {3.842506271534259*^9, 
  3.8425062717786064`*^9}},ExpressionUUID->"c4733e69-9681-494a-b91e-\
303274cd4836"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateDirectory", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"ntbkdir", ",", "\"\<Cubic\>\""}], "}"}], "]"}], "]"}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8425842748083267`*^9, 3.842584287160843*^9}, 
   3.8425876762492323`*^9},ExpressionUUID->"ccf5b230-ed99-4e0c-bb26-\
f718539728e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"previnput", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"ntbkdir", ",", "\"\<Quadratic\>\"", ",", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<quad\>\"", ",", 
         RowBox[{"ToString", "[", "currorder", "]"}]}], "]"}]}], "}"}], "]"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", "\n", "\t", 
   RowBox[{
    RowBox[{
     RowBox[{"filedest", "=", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{"ntbkdir", ",", "\"\<Cubic\>\"", ",", 
           RowBox[{"StringJoin", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<p-\>\""}],
             "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"ToString", "[", "iter", "]"}]}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{"FileExistsQ", "[", "filedest", "]"}], "]"}], ",", "\n", 
       "\t\t", 
       RowBox[{
        RowBox[{"tempvar", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{"L", "[", 
           RowBox[{
            RowBox[{"previnput", "[", 
             RowBox[{"[", "iter", "]"}], "]"}], ",", "\[Nu]", ",", "\[Rho]", 
            ",", "1"}], "]"}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"Put", "[", 
         RowBox[{"tempvar", ",", "filedest"}], "]"}], ";"}]}], "\n", "\t", 
      "]"}], ";"}], "\n", ",", 
    RowBox[{"{", 
     RowBox[{"iter", ",", "1", ",", 
      RowBox[{"Length", "[", "previnput", "]"}]}], "}"}]}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8425842937377*^9, 3.842584303337789*^9}, {
  3.842587676858267*^9, 
  3.842587677465802*^9}},ExpressionUUID->"5403ded6-922e-433b-a618-\
9c3d7985f67d"],

Cell["Simplify current result in bunches of hundreds", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.842506184403775*^9, 
  3.8425062034328537`*^9}},ExpressionUUID->"c6154b6c-f775-49d1-a751-\
8cc144f85d18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateDirectory", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\""}], "}"}], "]"}], "]"}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.842584314303899*^9, 3.842584328078539*^9}, 
   3.8425876783462057`*^9},ExpressionUUID->"296f4a11-7bea-4b38-af20-\
be72f52c308f"],

Cell[BoxData[{
 RowBox[{"Do", "[", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"tempvar", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{"ntbkdir", ",", "\"\<Cubic\>\"", ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "currorder", "]"}], ",", 
               "\"\<p-\>\""}], "]"}]}], "}"}], "]"}], ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"1", "+", " ", 
          RowBox[{"iter", " ", "100"}]}], ",", 
         RowBox[{"100", "+", " ", 
          RowBox[{"iter", " ", "100"}]}]}], "}"}]}], "]"}]}], ";", "\n", 
    RowBox[{"Put", "[", 
     RowBox[{"tempvar", ",", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
           RowBox[{"StringJoin", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<h-\>\""}],
             "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"ToString", "[", 
         RowBox[{"100", "+", 
          RowBox[{"iter", " ", "100"}]}], "]"}]}], "]"}]}], "]"}], ";"}], 
   "\n", ",", 
   RowBox[{"{", 
    RowBox[{"iter", ",", "0", ",", 
     RowBox[{
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"Length", "[", "previnput", "]"}], "/", "100"}], "]"}], "-", 
      "1"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"tempvar", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{"ntbkdir", ",", "\"\<Cubic\>\"", ",", 
           RowBox[{"StringJoin", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<p-\>\""}],
             "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"Length", "[", "previnput", "]"}], "/", "100"}], "]"}], 
         "*", "100"}], "+", "1"}], ",", 
       RowBox[{"Length", "[", "previnput", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"tempvar", ",", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
       RowBox[{"StringJoin", "[", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<h-\>\""}], 
          "]"}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"Length", "[", "previnput", "]"}], "/", "100"}], "]"}], 
            "*", "100"}], "+", "100"}], "]"}]}], "]"}]}], "}"}], "]"}]}], 
   "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.842584336063862*^9, 3.8425843509755173`*^9}, {
  3.842587678899685*^9, 
  3.8425876818174477`*^9}},ExpressionUUID->"bf589838-b3b8-4b10-8802-\
2ae9cf1ee1a9"],

Cell["Simplify current result in bunches of thousands", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.8425062071573057`*^9, 
  3.84250621084943*^9}},ExpressionUUID->"d32b8108-f305-4128-97ba-\
79ad3c49dd91"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tempvar", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Get", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{
           RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", 
             RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "currorder", "]"}], ",", 
                "\"\<h-\>\""}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"ToString", "[", 
            RowBox[{"100", "+", 
             RowBox[{"i", " ", "100"}]}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"0", "+", 
           RowBox[{"iter", " ", "10"}]}], ",", " ", 
          RowBox[{"9", "+", 
           RowBox[{"iter", " ", "10"}]}]}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Put", "[", 
      RowBox[{"tempvar", ",", 
       RowBox[{"StringJoin", "[", 
        RowBox[{
         RowBox[{"FileNameJoin", "[", 
          RowBox[{"{", 
           RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "currorder", "]"}], ",", 
              "\"\<tho-\>\""}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{"1", "+", "iter"}], "]"}]}], "]"}]}], "]"}], ";"}], "\n", 
    ",", 
    RowBox[{"{", 
     RowBox[{"iter", ",", "0", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"Length", "[", "previnput", "]"}], "/", "1000"}], "]"}], "-",
        "1"}]}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tempvar", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
           RowBox[{"StringJoin", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<h-\>\""}],
             "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"Length", "[", "previnput", "]"}], "/", "1000"}], "]"}], 
           "*", "1000"}], "+", 
          RowBox[{"i", " ", "100"}]}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"Length", "[", "previnput", "]"}], "/", "100"}], "]"}], "+",
         "1", "-", 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"Length", "[", "previnput", "]"}], "/", "1000"}], "]"}], 
         "*", "10"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"tempvar", ",", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
       RowBox[{"StringJoin", "[", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<tho-\>\""}],
           "]"}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"Length", "[", "previnput", "]"}], "/", "1000"}], "]"}], 
           "+", "1"}], "]"}]}], "]"}]}], "}"}], "]"}]}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.842584369463756*^9, 3.8425843782725077`*^9}, {
  3.842587682354867*^9, 
  3.8425876840015907`*^9}},ExpressionUUID->"4403bd0f-040b-4f38-8da6-\
356478fc1fda"],

Cell[TextData[{
 "Act on previous expression with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "1"], "\[Mu]"], "\[Nu]"], TraditionalForm]],
  ExpressionUUID->"c18dc1b4-202f-4781-86a4-df4288c7dac8"],
 "  (last generator to act) and divide by prefactor. This computation is \
parallelized. Final expression is conformally invariant and will depend on \
only one degree of freedom X. We can use here the numerical replacement we \
prepared in the previous section"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.8425062304484696`*^9, 3.8425062776868033`*^9}, {
  3.842506307738222*^9, 3.8425063542347145`*^9}, {3.842586550306964*^9, 
  3.8425865775386744`*^9}, {3.8425874718528137`*^9, 
  3.8425874777649317`*^9}},ExpressionUUID->"2732fb29-e1b4-4f87-a6c1-\
973ac04954ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateDirectory", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"ntbkdir", ",", "\"\<Quartic\>\""}], "}"}], "]"}], "]"}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8425843883038177`*^9, 3.8425843970144253`*^9}, 
   3.8425876855060062`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"2d8e2d01-5e54-4e80-b1a3-ea0d1e1e7363"],

Cell[BoxData[
 RowBox[{"Do", "[", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"CreateDirectory", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{"ntbkdir", ",", "\"\<Quartic\>\"", ",", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<p\>\"", ",", 
          RowBox[{"ToString", "[", "thousands", "]"}]}], "]"}]}], "}"}], 
      "]"}], "]"}], ";", "\n", 
    RowBox[{"cubcoeff", "=", 
     RowBox[{"Get", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
           RowBox[{"StringJoin", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "currorder", "]"}], ",", 
             "\"\<tho-\>\""}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"ToString", "[", "thousands", "]"}]}], "]"}], "]"}]}], ";", 
    "\n", 
    RowBox[{"ParallelDo", "[", "\n", "\t", 
     RowBox[{
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"tempvar", ",", 
           RowBox[{"filedest", "=", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"FileNameJoin", "[", 
               RowBox[{"{", 
                RowBox[{"ntbkdir", ",", "\"\<Quartic\>\"", ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<p\>\"", ",", 
                   RowBox[{"ToString", "[", "thousands", "]"}]}], "]"}], ",", 
                 RowBox[{"ToString", "[", "thousands", "]"}]}], "}"}], "]"}], 
              ",", "\"\<k-\>\"", ",", 
              RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<-\>\"", 
              ",", 
              RowBox[{"ToString", "[", "iter", "]"}]}], "]"}]}]}], "}"}], ",",
          "\n", "\t", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"FileExistsQ", "[", "filedest", "]"}], "]"}], ",", "\n", 
            "\t\t", 
            RowBox[{
             RowBox[{"tempvar", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "ThreePointpref"}], " ", 
                    RowBox[{"L", "[", 
                    RowBox[{
                    RowBox[{"cubcoeff", "[", 
                    RowBox[{"[", "iter", "]"}], "]"}], ",", "\[Mu]", ",", 
                    "\[Nu]", ",", "1"}], "]"}]}], "/.", "suball"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", "a_", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "b_", "]"}], ":>", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", "a", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "X", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"F", "[", "b_", "]"}], ":>", 
                    RowBox[{"F", "[", "X", "]"}]}]}], "}"}]}], "//", 
                   "Expand"}], ")"}], "/.", "suball"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"a_", "^", "b_"}], ":>", 
                  RowBox[{"a", "^", 
                   RowBox[{"Simplify", "[", "b", "]"}]}]}], "}"}]}], "//", 
               "Simplify"}]}], ";", "\n", "\t\t", 
             RowBox[{"Put", "[", 
              RowBox[{"tempvar", ",", "filedest"}], "]"}], ";"}]}], "\n", 
           "\t", "]"}], ";"}]}], "]"}], ";"}], "\n", ",", 
      RowBox[{"{", 
       RowBox[{"iter", ",", "1", ",", 
        RowBox[{"Length", "[", "cubcoeff", "]"}]}], "}"}], ",", 
      RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}], ";"}], "\n",
    ",", 
   RowBox[{"{", 
    RowBox[{"thousands", ",", "1", ",", 
     RowBox[{
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"Length", "[", "previnput", "]"}], "/", "1000"}], "]"}], "+", 
      "1"}]}], "}"}]}], "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8425844005606327`*^9, 3.8425844065843163`*^9}, {
  3.842587567507633*^9, 3.842587581220592*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"318db11f-42de-4ffd-9dcf-2bc999ac2142"],

Cell["Simplify current result in bunches of hundreds", "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.842506286889984*^9},ExpressionUUID->"731969a0-539d-4a04-8b7a-\
1c6f3ba25555"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateDirectory", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"ntbkdir", ",", "\"\<Quartsimpl\>\""}], "}"}], "]"}], "]"}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8425844243678627`*^9, 3.842584433438753*^9}, 
   3.8425876399852867`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"eccdea02-7a43-4c14-b9a4-c7e7e45413c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"size", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Get", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "currorder", "]"}], ",", 
               "\"\<tho-\>\""}], "]"}]}], "}"}], "]"}], ",", 
          RowBox[{"ToString", "[", "thousands", "]"}]}], "]"}], "]"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"CreateDirectory", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"ntbkdir", ",", "\"\<Quartsimpl\>\"", ",", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<c\>\"", ",", 
           RowBox[{"ToString", "[", "thousands", "]"}], ",", "\"\<k\>\""}], 
          "]"}]}], "}"}], "]"}], "]"}], ";", "\n", 
     RowBox[{"ParallelDo", "[", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{"Put", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Get", "[", 
                RowBox[{"FileNameJoin", "[", 
                 RowBox[{"{", 
                  RowBox[{"ntbkdir", ",", "\"\<Quartic\>\"", ",", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<p\>\"", ",", 
                    RowBox[{"ToString", "[", "thousands", "]"}]}], "]"}], ",", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "thousands", "]"}], ",", 
                    "\"\<k-\>\"", ",", 
                    RowBox[{"ToString", "[", "currorder", "]"}], ",", 
                    "\"\<-\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"i", "+", "j"}], "]"}]}], "]"}]}], "}"}], "]"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}], "/.", 
             "suball"}], ",", 
            RowBox[{
             SuperscriptBox["F", 
              TagBox[
               RowBox[{"(", "aaa___", ")"}],
               Derivative],
              MultilineFunction->None], "[", "bbb___", "]"}], ",", 
            "Simplify"}], "]"}], ",", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{"ntbkdir", ",", "\"\<Quartsimpl\>\"", ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<c\>\"", ",", 
               RowBox[{"ToString", "[", "thousands", "]"}], ",", 
               "\"\<k\>\""}], "]"}], ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<com\>\"", ",", 
               RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<-\>\"", 
               ",", 
               RowBox[{"ToString", "[", "thousands", "]"}], ",", "\"\<kp\>\"",
                ",", 
               RowBox[{"ToString", "[", "j", "]"}]}], "]"}]}], "}"}], "]"}]}],
          "]"}], ";"}], "\n", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Floor", "[", 
            RowBox[{"(", 
             RowBox[{"size", "/", "100"}], ")"}], "]"}], "100"}], "-", 
          "100"}], ",", "100"}], "}"}], ",", 
       RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}], ";", "\n", 
     RowBox[{"Put", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Get", "[", 
             RowBox[{"FileNameJoin", "[", 
              RowBox[{"{", 
               RowBox[{"ntbkdir", ",", "\"\<Quartic\>\"", ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<p\>\"", ",", 
                  RowBox[{"ToString", "[", "thousands", "]"}]}], "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "thousands", "]"}], ",", 
                  "\"\<k-\>\"", ",", 
                  RowBox[{"ToString", "[", "currorder", "]"}], ",", 
                  "\"\<-\>\"", ",", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], "}"}], 
              "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Floor", "[", 
                 RowBox[{"(", 
                  RowBox[{"size", "/", "100"}], ")"}], "]"}], "100"}], "+", 
               "1"}], ",", "size"}], "}"}]}], "]"}], "/.", "suball"}], ",", 
         RowBox[{
          SuperscriptBox["F", 
           TagBox[
            RowBox[{"(", "aaa___", ")"}],
            Derivative],
           MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
        "]"}], ",", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"ntbkdir", ",", "\"\<Quartsimpl\>\"", ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<c\>\"", ",", 
            RowBox[{"ToString", "[", "thousands", "]"}], ",", "\"\<k\>\""}], 
           "]"}], ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<com\>\"", ",", 
            RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<-\>\"", 
            ",", 
            RowBox[{"ToString", "[", "thousands", "]"}], ",", "\"\<kp\>\"", 
            ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"Floor", "[", 
               RowBox[{"size", "/", "100"}], "]"}], "100"}], "]"}]}], "]"}]}],
          "}"}], "]"}]}], "]"}], ";"}], "\n", ",", 
    RowBox[{"{", 
     RowBox[{"thousands", ",", "1", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"Length", "[", "previnput", "]"}], "/", "1000"}], "]"}], "+",
        "1"}]}], "}"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.842584439360552*^9, 3.842584466120566*^9}, {
  3.842587601859008*^9, 3.8425876467002363`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"690517b3-1caf-421e-84d9-4c0df5d8f661"],

Cell["Simplify current result in bunches of thousands", "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.842506291424855*^9},ExpressionUUID->"4a215760-b904-4f00-8fcd-\
9f89d3a0d56a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"size", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Get", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{"ntbkdir", ",", "\"\<Cubsimpl\>\"", ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "currorder", "]"}], ",", 
               "\"\<tho-\>\""}], "]"}]}], "}"}], "]"}], ",", 
          RowBox[{"ToString", "[", "thousands", "]"}]}], "]"}], "]"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"Put", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Get", "[", 
            RowBox[{"FileNameJoin", "[", 
             RowBox[{"{", 
              RowBox[{"ntbkdir", ",", "\"\<Quartsimpl\>\"", ",", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"\"\<c\>\"", ",", 
                 RowBox[{"ToString", "[", "thousands", "]"}], ",", 
                 "\"\<k\>\""}], "]"}], ",", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"\"\<com\>\"", ",", 
                 RowBox[{"ToString", "[", "currorder", "]"}], ",", 
                 "\"\<-\>\"", ",", 
                 RowBox[{"ToString", "[", "thousands", "]"}], ",", 
                 "\"\<kp\>\"", ",", 
                 RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], "}"}], "]"}],
             "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              RowBox[{"Floor", "[", 
               RowBox[{"size", "/", "100"}], "]"}], "100"}], ",", "100"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["F", 
           TagBox[
            RowBox[{"(", "aaa___", ")"}],
            Derivative],
           MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
        "]"}], ",", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"ntbkdir", ",", "\"\<Quartsimpl\>\"", ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<c\>\"", ",", 
            RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<-\>\"", 
            ",", 
            RowBox[{"ToString", "[", "thousands", "]"}], ",", 
            "\"\<ktot\>\""}], "]"}]}], "}"}], "]"}]}], "]"}], ";"}], "\n", 
    ",", 
    RowBox[{"{", 
     RowBox[{"thousands", ",", "1", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"Length", "[", "previnput", "]"}], "/", "1000"}], "]"}], "+",
        "1"}]}], "}"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.84258447459228*^9, 3.842584485528522*^9}, {
  3.842587648666443*^9, 3.842587651178082*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"4c69bfce-8cbf-4248-8124-ddf3ff8bf02b"],

Cell["Combine all bunches", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.8425063800925283`*^9, 
  3.8425063824512167`*^9}},ExpressionUUID->"f82d5a2c-94cb-4cba-9d5a-\
8af955fa8987"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Get", "[", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{"ntbkdir", ",", "\"\<Quartsimpl\>\"", ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<c\>\"", ",", 
               RowBox[{"ToString", "[", "currorder", "]"}], ",", "\"\<-\>\"", 
               ",", 
               RowBox[{"ToString", "[", "thousands", "]"}], ",", 
               "\"\<ktot\>\""}], "]"}]}], "}"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"thousands", ",", "1", ",", 
           RowBox[{
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"Length", "[", "previnput", "]"}], "/", "1000"}], "]"}],
             "+", "1"}]}], "}"}]}], "]"}], "/.", "reexpressX"}], ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], ",", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"ntbkdir", ",", 
       RowBox[{"StringJoin", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "currorder", "]"}], ",", 
         "\"\<T1113barbar\>\""}], "]"}]}], "}"}], "]"}]}], "]"}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.842505944638001*^9, 3.8425059661135845`*^9}, 
   3.842584491128285*^9, 3.842587652593997*^9, {3.8425916884358463`*^9, 
   3.842591702877387*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"2a858f11-34eb-4fe3-b482-6bb01604888e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Result 1234 ordering", "Subsubsection",
 CellChangeTimes->{{3.8425079653241014`*^9, 3.842507966583705*^9}, {
  3.8427814366011753`*^9, 
  3.842781442208851*^9}},ExpressionUUID->"005ef4ea-151e-4fc0-9f3d-\
8482edd18b9f"],

Cell[TextData[{
 "End result for ordering  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "1"], "\[Mu]"], "\[Nu]"], TraditionalForm]],
  ExpressionUUID->"2581e2f4-3705-42e5-a1aa-9e16ee181ae6"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "1"], "\[Nu]"], "\[Rho]"], TraditionalForm]],
  ExpressionUUID->"d62affcf-aad8-4bfd-88ab-3f2a8355a6d2"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["L", "1"], "\[Rho]"], "\[Sigma]"], 
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["L", "3"], "\[Sigma]"], "\[Mu]"]}], TraditionalForm]],
  ExpressionUUID->"3f837f8f-31f7-4714-a71b-71b9f539f485"],
 " is the following object"
}], "Text",
 CellChangeTimes->{{3.842583964624076*^9, 3.842583983456225*^9}, {
  3.842780343903626*^9, 
  3.842780345199542*^9}},ExpressionUUID->"4f8b4de0-ef63-4ec6-9b9d-\
06109cbbd379"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T1113ord1234", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "X"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox["l1", "3"], " ", "X"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["l1", "4"], " ", "X"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
          "\[ScriptL]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptL]1", " ", "\[ScriptL]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l2"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
          "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
          "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l2"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-", 
          "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
          "\[CapitalDelta]3"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
         "l2", "-", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
          "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
          "\[CapitalDelta]3"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l2", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "X"}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          RowBox[{"9", " ", "\[ScriptL]2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{"4", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"l2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"2", " ", "\[ScriptL]2"}], "+", 
             RowBox[{"4", " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}]}], "+", 
          RowBox[{"\[ScriptL]1", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
             RowBox[{"8", " ", "X", " ", "\[ScriptL]2"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}]}], "-", 
          RowBox[{"\[CapitalDelta]1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[CapitalDelta]1"}]}], ")"}]}], "+", 
          "\[CapitalDelta]2", "+", 
          RowBox[{"2", " ", "\[ScriptL]2", " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
          "+", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "-", "\[CapitalDelta]3", 
          "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]2", "+", "\[CapitalDelta]1"}], ")"}], " ", 
           "\[CapitalDelta]3"}], "-", 
          SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["\[ScriptL]1", "2"], "+", 
          RowBox[{"l2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], 
          "-", 
          RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
          "\[CapitalDelta]3", "+", 
          RowBox[{"\[ScriptL]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]3"}], 
            ")"}]}], "+", 
          RowBox[{"\[ScriptL]2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[ScriptL]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["l1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           SuperscriptBox["X", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
             "\[ScriptL]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}], 
          "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
             "\[ScriptL]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                SuperscriptBox["l2", "2"], "+", "\[ScriptL]1", "+", 
                SuperscriptBox["\[ScriptL]1", "2"], "+", 
                RowBox[{"4", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "-", 
                RowBox[{"2", " ", "l2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptL]2", "4"], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptL]2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "l2"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptL]1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"2", " ", "l2"}], "+", 
             RowBox[{"8", " ", "\[ScriptL]2"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l2"}], ")"}], " ", "l2"}], "-", 
             SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
             SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptL]2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["l2", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
             "-", 
             SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
             RowBox[{"2", " ", "l2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}], "+", 
             RowBox[{"\[CapitalDelta]3", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["\[ScriptL]1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l2", "2"]}], "-", 
             SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
             "+", 
             RowBox[{"5", " ", "\[ScriptL]2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{"2", " ", "l2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"6", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]3"}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ScriptL]2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l2", "2"], "-", 
             SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
             RowBox[{"2", " ", "l2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                "\[CapitalDelta]3"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"\[ScriptL]1", " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["l2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
             SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptL]2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"10", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
             SuperscriptBox["\[CapitalDelta]3", "2"], "-", 
             RowBox[{"2", " ", "l2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"3", " ", "\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                   "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
               ")"}]}], "-", 
             RowBox[{"2", " ", "\[ScriptL]2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
                RowBox[{
                "3", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                RowBox[{"\[CapitalDelta]3", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "\[CapitalDelta]3"}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"d", " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", "\[ScriptL]1"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "X"}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
          RowBox[{"24", " ", "\[ScriptL]2"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "-", 
          RowBox[{"4", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["l2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[ScriptL]1"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ScriptL]2", " ", "\[CapitalDelta]1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptL]2", "2"], " ", "\[CapitalDelta]1"}], "+", 
          RowBox[{"4", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]2", "2"], " ", "\[CapitalDelta]1"}], "+", 
          SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
          RowBox[{"6", " ", "\[ScriptL]2", " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{"4", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]2", "2"], " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}],
           "-", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
          RowBox[{"2", " ", "\[ScriptL]2", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]1", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptL]2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
                 "\[ScriptL]2"}]}], ")"}]}], "+", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], ")"}], " ", 
           "\[CapitalDelta]3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[ScriptL]2"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptL]1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{"4", " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]1", 
                "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]}],
             ")"}]}], "-", 
          RowBox[{"2", " ", "\[ScriptL]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"6", " ", "X"}]}], ")"}], " ", 
              SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]1", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]1"}], ")"}]}], "-", 
             "\[CapitalDelta]2", "+", "\[CapitalDelta]3", "+", 
             RowBox[{"\[ScriptL]2", " ", 
              RowBox[{"(", 
               RowBox[{
               "6", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
                RowBox[{"4", " ", "X", " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                   "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "l2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "X", " ", 
              SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "X"}]}], ")"}], " ", 
              SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]1"}], ")"}], "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "X"}]}], ")"}], " ", "\[ScriptL]2", " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                "\[CapitalDelta]3"}], ")"}]}], "+", 
             RowBox[{"\[ScriptL]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", "\[ScriptL]2", "+", 
                RowBox[{"4", " ", "X", " ", "\[ScriptL]2"}], "+", 
                "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                "\[CapitalDelta]3", "-", 
                RowBox[{"2", " ", "X", " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                   "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"l1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["X", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
             "\[ScriptL]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
             RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[ScriptL]1", " ", "\[ScriptL]2", " ", 
           RowBox[{"(", 
            RowBox[{
            "l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "-", "\[ScriptL]1", "-", "\[ScriptL]2", "+", 
                "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                "\[CapitalDelta]3"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
                RowBox[{"l2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
                   RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                   "\[CapitalDelta]3"}], ")"}]}], "+", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"5", " ", "\[ScriptL]2"}], "-", 
                   "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "3"], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "-", 
                RowBox[{"2", " ", "l2"}], "+", 
                RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                SuperscriptBox["\[ScriptL]1", "2"], "+", 
                RowBox[{"l2", " ", "\[CapitalDelta]1"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"l2", " ", "\[CapitalDelta]2"}], "-", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l2"}], ")"}], " ", "\[CapitalDelta]3"}], 
                "+", 
                SuperscriptBox["\[CapitalDelta]3", "2"], "-", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "l2", "+", "\[CapitalDelta]1", 
                   "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
                  ")"}]}], "-", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "1", "+", "l2", "-", "\[ScriptL]2", "+", "\[CapitalDelta]1",
                    "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[ScriptL]1", "3"], "-", 
                RowBox[{"4", " ", "\[ScriptL]2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                SuperscriptBox["\[ScriptL]2", "3"], "+", 
                RowBox[{
                 SuperscriptBox["l2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
                RowBox[{
                "\[ScriptL]2", " ", "\[CapitalDelta]1", " ", 
                 "\[CapitalDelta]2"}], "+", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                RowBox[{"l2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]1", "2"]}], "+", "\[ScriptL]2", 
                   "+", 
                   RowBox[{"7", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                   RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptL]1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
                   "\[CapitalDelta]3"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[ScriptL]2"}], ")"}], " ", 
                 "\[ScriptL]2", " ", "\[CapitalDelta]3"}], "+", 
                RowBox[{"l2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", 
                   "\[ScriptL]2"}], ")"}], " ", "\[CapitalDelta]3"}], "-", 
                SuperscriptBox["\[CapitalDelta]3", "2"], "+", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                   RowBox[{"3", " ", "\[ScriptL]2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                    "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"F", "[", "X", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "X"}], "+", 
          RowBox[{"l1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
          RowBox[{"l2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[ScriptL]1"}], "+", 
          RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
          "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
          "\[CapitalDelta]3"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"24", " ", "X", " ", "\[ScriptL]1"}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]1"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "3"], " ", "\[ScriptL]1"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
          RowBox[{"30", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          SuperscriptBox["\[ScriptL]1", "3"], "+", 
          RowBox[{"10", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]1", "3"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
          RowBox[{"24", " ", "X", " ", "\[ScriptL]2"}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]2"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "3"], " ", "\[ScriptL]2"}], "-", 
          RowBox[{"10", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
          RowBox[{"68", " ", "X", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], 
          "-", 
          RowBox[{"148", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", "\[ScriptL]2"}],
           "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["X", "3"], " ", "\[ScriptL]1", " ", "\[ScriptL]2"}],
           "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptL]1", "2"], " ", "\[ScriptL]2"}], "+", 
          RowBox[{"42", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]1", "2"], " ", "\[ScriptL]2"}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox["\[ScriptL]1", "2"], " ", "\[ScriptL]2"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox["\[ScriptL]1", "2"], " ", "\[ScriptL]2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"30", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{"7", " ", "\[ScriptL]1", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"42", " ", "X", " ", "\[ScriptL]1", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "3"], " ", "\[ScriptL]1", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          SuperscriptBox["\[ScriptL]2", "3"], "+", 
          RowBox[{"10", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["l1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]1", "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
                "\[ScriptL]2"}], ")"}]}], "+", "\[ScriptL]2"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
               ")"}]}]}], ")"}]}], "-", 
          SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
          RowBox[{"2", " ", "X", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
          RowBox[{"\[ScriptL]1", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
          RowBox[{"2", " ", "X", " ", "\[ScriptL]1", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
          RowBox[{"\[ScriptL]2", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
          RowBox[{"2", " ", "X", " ", "\[ScriptL]2", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
          "+", 
          RowBox[{
          "4", " ", "X", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
          "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "2"], " ", "\[CapitalDelta]1", " ", 
           "\[CapitalDelta]2"}], "-", 
          RowBox[{
          "2", " ", "\[ScriptL]1", " ", "\[CapitalDelta]1", " ", 
           "\[CapitalDelta]2"}], "+", 
          RowBox[{
          "8", " ", "X", " ", "\[ScriptL]1", " ", "\[CapitalDelta]1", " ", 
           "\[CapitalDelta]2"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", 
           "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{
          "2", " ", "\[ScriptL]2", " ", "\[CapitalDelta]1", " ", 
           "\[CapitalDelta]2"}], "+", 
          RowBox[{
          "8", " ", "X", " ", "\[ScriptL]2", " ", "\[CapitalDelta]1", " ", 
           "\[CapitalDelta]2"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]2", " ", 
           "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
          RowBox[{"2", " ", "X", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{"\[ScriptL]1", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
          RowBox[{"2", " ", "X", " ", "\[ScriptL]1", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{"\[ScriptL]2", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
          RowBox[{"2", " ", "X", " ", "\[ScriptL]2", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[ScriptL]1", "+", 
             SuperscriptBox["\[ScriptL]1", "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
              "\[ScriptL]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "\[ScriptL]1"}]}], ")"}]}], "+", 
             "\[ScriptL]2", "+", 
             RowBox[{"4", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
             RowBox[{"2", " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X", "-", 
                RowBox[{"7", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"6", " ", "X", " ", "\[ScriptL]1"}]}], ")"}], " ", 
              "\[ScriptL]2"}], "+", 
             SuperscriptBox["\[ScriptL]2", "2"], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
              SuperscriptBox["\[ScriptL]2", "2"]}]}], ")"}], " ", 
           "\[CapitalDelta]3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
            ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
          RowBox[{"2", " ", "l2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["X", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], 
               "2"]}], "+", 
             RowBox[{"2", " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"4", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"10", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["X", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"9", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"19", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[ScriptL]2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[ScriptL]2", "-", "\[CapitalDelta]3"}], 
               ")"}]}], "+", 
             RowBox[{"\[ScriptL]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]3"}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "l1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "X"}]}], ")"}]}], "-", "\[ScriptL]1", "-", 
             SuperscriptBox["\[ScriptL]1", "2"], "-", "\[ScriptL]2", "-", 
             RowBox[{"4", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "-", 
             SuperscriptBox["\[ScriptL]2", "2"], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["X", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], 
               "2"]}], "-", 
             RowBox[{"l2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "X"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", 
                "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "l2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
              "\[CapitalDelta]3"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
               ")"}], " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{"2", " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"7", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
                RowBox[{"7", " ", "\[ScriptL]2"}], "+", 
                RowBox[{"10", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], " ", 
                 "\[CapitalDelta]3"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["X", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"18", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
                RowBox[{"18", " ", "\[ScriptL]2"}], "+", 
                RowBox[{"19", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], " ", 
                 "\[CapitalDelta]3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"16", " ", "X"}], "+", 
          RowBox[{
           SuperscriptBox["l1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[ScriptL]1"}], "+", 
          RowBox[{"8", " ", "X", " ", "\[ScriptL]1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]1"}], "-", 
          SuperscriptBox["\[ScriptL]1", "2"], "+", 
          RowBox[{"10", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          RowBox[{"4", " ", "\[ScriptL]2"}], "+", 
          RowBox[{"8", " ", "X", " ", "\[ScriptL]2"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]2"}], "-", 
          RowBox[{"2", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
          RowBox[{"20", " ", "X", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], 
          "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", "\[ScriptL]2"}],
           "-", 
          SuperscriptBox["\[ScriptL]2", "2"], "+", 
          RowBox[{"10", " ", "X", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{"8", " ", "X", " ", "\[CapitalDelta]1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "2"], " ", "\[CapitalDelta]1"}], "-", 
          RowBox[{
          "4", " ", "X", " ", "\[ScriptL]1", " ", "\[CapitalDelta]1"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", 
           "\[CapitalDelta]1"}], "-", 
          RowBox[{
          "4", " ", "X", " ", "\[ScriptL]2", " ", "\[CapitalDelta]1"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]2", " ", 
           "\[CapitalDelta]1"}], "+", 
          SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
          RowBox[{"2", " ", "X", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
          RowBox[{"8", " ", "X", " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "2"], " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{
          "4", " ", "X", " ", "\[ScriptL]1", " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", 
           "\[CapitalDelta]2"}], "-", 
          RowBox[{
          "4", " ", "X", " ", "\[ScriptL]2", " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "2"], " ", "\[ScriptL]2", " ", 
           "\[CapitalDelta]2"}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
          "+", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
          RowBox[{"2", " ", "X", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{"2", " ", "l1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"6", " ", "X"}], "+", 
             RowBox[{"l2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "X"}], ")"}], " ", "X"}]}], 
               ")"}]}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"2", " ", "\[ScriptL]2"}], "-", "\[CapitalDelta]1", 
                "-", "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], 
             "-", "\[CapitalDelta]3"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-", 
             RowBox[{"6", " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["X", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"4", " ", "\[ScriptL]2"}]}], ")"}]}]}], ")"}], " ", 
           "\[CapitalDelta]3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]3", "2"]}], "+", 
          RowBox[{"2", " ", "l2", " ", 
           RowBox[{"(", 
            RowBox[{
            "2", "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-", 
             "\[CapitalDelta]3", "+", 
             RowBox[{"2", " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
                 "\[ScriptL]1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
                 "\[ScriptL]2"}], "+", "\[CapitalDelta]1", "+", 
                "\[CapitalDelta]2", "+", "\[CapitalDelta]3", "-", 
                RowBox[{"X", " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                   "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["F", "\[Prime]",
       MultilineFunction->None], "[", "X", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", "l2"}], "+", 
       SuperscriptBox["l2", "2"], "+", 
       RowBox[{
        SuperscriptBox["l1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "X"}]}], ")"}], "2"]}], "-", 
       RowBox[{"56", " ", "X"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", "X"}], "+", 
       RowBox[{"36", " ", "l2", " ", "X"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["l2", "2"], " ", "X"}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"36", " ", "l2", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["l2", "2"], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"16", " ", "\[ScriptL]1"}], "-", 
       RowBox[{"6", " ", "l2", " ", "\[ScriptL]1"}], "-", 
       RowBox[{"72", " ", "X", " ", "\[ScriptL]1"}], "+", 
       RowBox[{"24", " ", "l2", " ", "X", " ", "\[ScriptL]1"}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "2"], " ", "\[ScriptL]1"}], "-", 
       RowBox[{"24", " ", "l2", " ", 
        SuperscriptBox["X", "2"], " ", "\[ScriptL]1"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
       RowBox[{"24", " ", "X", " ", 
        SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "2"], " ", 
        SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
       RowBox[{"16", " ", "\[ScriptL]2"}], "-", 
       RowBox[{"6", " ", "l2", " ", "\[ScriptL]2"}], "-", 
       RowBox[{"72", " ", "X", " ", "\[ScriptL]2"}], "+", 
       RowBox[{"24", " ", "l2", " ", "X", " ", "\[ScriptL]2"}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "2"], " ", "\[ScriptL]2"}], "-", 
       RowBox[{"24", " ", "l2", " ", 
        SuperscriptBox["X", "2"], " ", "\[ScriptL]2"}], "+", 
       RowBox[{"14", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "-", 
       RowBox[{"52", " ", "X", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], 
       "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
       RowBox[{"24", " ", "X", " ", 
        SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "2"], " ", 
        SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
       SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
       RowBox[{
       "4", " ", "X", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
       SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "X"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "l2", "-", 
          RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
          RowBox[{"3", " ", "\[ScriptL]2"}]}], ")"}], " ", 
        "\[CapitalDelta]3"}], "+", 
       SuperscriptBox["\[CapitalDelta]3", "2"], "+", 
       RowBox[{"2", " ", "l1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "l2", "+", 
          RowBox[{"8", " ", "l2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X"}], "-", 
          RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
          RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
             RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
          "\[CapitalDelta]3", "-", 
          RowBox[{"2", " ", "X", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"l1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}]}], "+", 
          RowBox[{"l2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}]}], "+", "\[ScriptL]1", "+",
           "\[ScriptL]2", "-", "\[CapitalDelta]3", "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
             RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]1", "+", 
             "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["F", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "X", "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
     SuperscriptBox["X", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "X"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"l1", "+", "l2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "X", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
     SuperscriptBox["X", "3"], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", "4", ")"}],
        Derivative],
       MultilineFunction->None], "[", "X", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8425079866739607`*^9, 3.842507993110159*^9}, {
   3.842583951728219*^9, 3.842583951989066*^9}, 
   3.842583998016041*^9},ExpressionUUID->"241ac65e-dfd5-4304-9d50-\
070665eb9a28"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symmetrized result", "Section",
 CellChangeTimes->{{3.842782798308833*^9, 3.84278280029834*^9}, {
  3.842783330276052*^9, 
  3.84278333160352*^9}},ExpressionUUID->"15cf82cb-06c1-4db0-a70f-\
d5d5be3789f7"],

Cell[TextData[{
 "To obtain the symmetrized version, one can fix the indices of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     SubscriptBox["L", "3"], "\[Sigma]"], "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "729d5bac-d114-4f04-b173-f55a2673811f"],
 " and sum over the six orderings of the other three generators. Due to the \
asymmetry of generators, this can be reduced to the symmetrization over three \
orderings\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "3"], "("}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9a143e71-02ce-450a-afd3-d1b4eb76a37a"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Mu]"], "\[Nu]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Nu]"], "\[Rho]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Rho]"], "\[Sigma]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "3"], "\[Sigma]"], "\[Mu]"]}], "+", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Mu]"], "\[Nu]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Rho]"], "\[Sigma]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Nu]"], "\[Rho]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "3"], "\[Sigma]"], "\[Mu]"]}], "+", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Nu]"], "\[Rho]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Mu]"], "\[Nu]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "1"], "\[Rho]"], "\[Sigma]"], 
      SuperscriptBox[
       SubscriptBox[
        SubscriptBox["L", "3"], "\[Sigma]"], "\[Mu]"]}]}], ")"}], 
   TraditionalForm]],ExpressionUUID->"c8356e2e-70de-4c69-a08d-ff703311daae"],
 ". This produces the following result, presented in the paper:"
}], "Text",
 CellChangeTimes->{{3.842782802178894*^9, 3.842782816242749*^9}, {
  3.842783037299019*^9, 3.842783098235053*^9}, {3.842783164171651*^9, 
  3.842783322756226*^9}},ExpressionUUID->"71bebf87-e458-4d3e-812e-\
2fda48892fad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "X"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["l1", "3"], " ", "X"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["l1", "4"], " ", "X"}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{
        "l2", "-", "\[ScriptL]1", "+", "\[ScriptL]2", "+", "\[CapitalDelta]1",
          "-", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l2", "2"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"12", " ", "X"}]}], ")"}], " ", 
          SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
         RowBox[{"19", " ", "\[ScriptL]2"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
         RowBox[{"12", " ", "X", " ", 
          SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
         RowBox[{"l2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"6", " ", "\[ScriptL]2"}], "+", 
            RowBox[{"12", " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "-", 
            RowBox[{"6", " ", "\[CapitalDelta]1"}]}], ")"}]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
         RowBox[{"\[ScriptL]1", " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "X"}]}], ")"}], " ", "\[ScriptL]2"}], "+", 
            RowBox[{"6", " ", "\[CapitalDelta]1"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "\[ScriptL]2", " ", "\[CapitalDelta]2"}], "+", 
         RowBox[{"6", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
         SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]2", "+", "\[CapitalDelta]1"}], ")"}], " ", 
          "\[CapitalDelta]3"}], "-", 
         SuperscriptBox["\[CapitalDelta]3", "2"], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
           "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["l1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], " ", 
          SuperscriptBox["X", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
            "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}], 
         "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["X", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
            "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}], 
         "-", 
         RowBox[{"6", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
         RowBox[{"X", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"39", "+", 
               RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
               RowBox[{"6", " ", "\[CapitalDelta]2"}], "+", 
               RowBox[{"6", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               SuperscriptBox["l2", "2"], "+", "\[ScriptL]1", "+", 
               SuperscriptBox["\[ScriptL]1", "2"], "+", 
               RowBox[{"4", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "-", 
               RowBox[{"2", " ", "l2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
               RowBox[{"\[ScriptL]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "d", " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "32"}], " ", "\[ScriptL]1"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "X"}]}], ")"}], " ", 
          SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
         RowBox[{"24", " ", "\[ScriptL]2"}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
         RowBox[{"4", " ", "X", " ", 
          SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ScriptL]2", "3"]}], "-", 
         RowBox[{"4", " ", "X", " ", 
          SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["l2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]1"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[ScriptL]2", " ", "\[CapitalDelta]1"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ScriptL]2", "2"], " ", "\[CapitalDelta]1"}], "+", 
         RowBox[{"4", " ", "X", " ", 
          SuperscriptBox["\[ScriptL]2", "2"], " ", "\[CapitalDelta]1"}], "+", 
         SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
         RowBox[{"6", " ", "\[ScriptL]2", " ", "\[CapitalDelta]2"}], "+", 
         RowBox[{"4", " ", "X", " ", 
          SuperscriptBox["\[ScriptL]2", "2"], " ", "\[CapitalDelta]2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
         "-", 
         SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
         RowBox[{"2", " ", "\[ScriptL]2", " ", 
          SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]1", " ", 
          SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptL]2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
                "\[ScriptL]2"}]}], ")"}]}], "+", 
            SuperscriptBox["\[CapitalDelta]1", "2"]}], ")"}], " ", 
          "\[CapitalDelta]3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[ScriptL]2"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalDelta]3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"4", " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]1", 
               "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", "\[ScriptL]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"6", " ", "X"}]}], ")"}], " ", 
             SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
            RowBox[{"\[CapitalDelta]1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[CapitalDelta]1"}], ")"}]}], "-", 
            "\[CapitalDelta]2", "+", "\[CapitalDelta]3", "+", 
            RowBox[{"\[ScriptL]2", " ", 
             RowBox[{"(", 
              RowBox[{
              "6", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
               RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
               RowBox[{"4", " ", "X", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                  "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "l2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "X", " ", 
             SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "X"}]}], ")"}], " ", 
             SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]1"}], ")"}], "2"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "X"}]}], ")"}], " ", "\[ScriptL]2", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
               "\[CapitalDelta]3"}], ")"}]}], "+", 
            RowBox[{"\[ScriptL]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", "\[ScriptL]2", "+", 
               RowBox[{"4", " ", "X", " ", "\[ScriptL]2"}], "+", 
               "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
               "\[CapitalDelta]3", "-", 
               RowBox[{"2", " ", "X", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                  "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"l1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox["X", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
            "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
         RowBox[{"12", " ", "\[ScriptL]1", " ", "\[ScriptL]2", " ", 
          RowBox[{"(", 
           RowBox[{
           "l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["X", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "-", "\[ScriptL]1", "-", "\[ScriptL]2", "+", 
               "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
               "\[CapitalDelta]3"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
               RowBox[{"l2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
                  RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
               RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
               RowBox[{"\[ScriptL]2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                  "\[CapitalDelta]3"}], ")"}]}], "+", 
               RowBox[{"\[ScriptL]1", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "\[ScriptL]2"}], "-", 
                  "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"X", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "3"], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "17"}], "-", 
               RowBox[{"6", " ", "l2"}], "+", 
               RowBox[{"6", " ", "\[ScriptL]1"}], "+", 
               RowBox[{"6", " ", "\[CapitalDelta]2"}], "-", 
               RowBox[{"6", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               SuperscriptBox["\[ScriptL]1", "2"], "+", 
               RowBox[{"l2", " ", "\[CapitalDelta]1"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", 
               RowBox[{"l2", " ", "\[CapitalDelta]2"}], "-", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "l2"}], ")"}], " ", "\[CapitalDelta]3"}], 
               "+", 
               SuperscriptBox["\[CapitalDelta]3", "2"], "-", 
               RowBox[{"\[ScriptL]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "l2", "+", "\[CapitalDelta]1", "+",
                   "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}], 
               "-", 
               RowBox[{"\[ScriptL]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "1", "+", "l2", "-", "\[ScriptL]2", "+", "\[CapitalDelta]1", 
                  "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["\[ScriptL]1", "3"], "-", 
               RowBox[{"4", " ", "\[ScriptL]2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
               SuperscriptBox["\[ScriptL]2", "3"], "+", 
               RowBox[{
                SuperscriptBox["l2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
               RowBox[{
               "\[ScriptL]2", " ", "\[CapitalDelta]1", " ", 
                "\[CapitalDelta]2"}], "+", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
               RowBox[{"l2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[ScriptL]1", "2"]}], "+", "\[ScriptL]2", 
                  "+", 
                  RowBox[{"7", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                  RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ScriptL]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
                  "\[CapitalDelta]3"}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[ScriptL]2"}], ")"}], " ", 
                "\[ScriptL]2", " ", "\[CapitalDelta]3"}], "+", 
               RowBox[{"l2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", 
                  "\[ScriptL]2"}], ")"}], " ", "\[CapitalDelta]3"}], "-", 
               SuperscriptBox["\[CapitalDelta]3", "2"], "+", 
               RowBox[{"\[ScriptL]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                  RowBox[{"3", " ", "\[ScriptL]2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                    "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["X", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
            "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], 
         "-", 
         RowBox[{"\[ScriptL]1", " ", "\[ScriptL]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "l2"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
            "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
            "\[CapitalDelta]3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "l2"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-", 
            "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
            "\[CapitalDelta]3"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["X", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["\[ScriptL]1", "2"], "+", 
            RowBox[{"l2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], 
            "-", 
            RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
            "\[CapitalDelta]3", "+", 
            RowBox[{"\[ScriptL]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]3"}], 
              ")"}]}], "+", 
            RowBox[{"\[ScriptL]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", "\[ScriptL]2", "+", 
               "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"X", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ScriptL]2", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "l2"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"2", " ", "l2"}], "+", 
               RowBox[{"8", " ", "\[ScriptL]2"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l2"}], ")"}], " ", "l2"}], "-", 
               SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["l2", "2"], "+", 
               RowBox[{
               "2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
               RowBox[{"2", " ", "l2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}], "+", 
               RowBox[{"\[CapitalDelta]3", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["l2", "2"]}], "-", 
               SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
               RowBox[{
               "2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
               RowBox[{"5", " ", "\[ScriptL]2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]3"}], "+", 
               RowBox[{"2", " ", "l2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", 
                  RowBox[{"6", " ", "\[ScriptL]2"}], "+", 
                  "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[ScriptL]2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l2", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
               RowBox[{"2", " ", "l2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                  "\[CapitalDelta]3"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                  SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"\[ScriptL]1", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["l2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
               RowBox[{
                SuperscriptBox["\[ScriptL]2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"10", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
               SuperscriptBox["\[CapitalDelta]3", "2"], "-", 
               RowBox[{"2", " ", "l2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                  RowBox[{"3", " ", "\[ScriptL]2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                    "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
                 ")"}]}], "-", 
               RowBox[{"2", " ", "\[ScriptL]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
                  RowBox[{
                  "3", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
                  "+", 
                  SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                  RowBox[{"\[CapitalDelta]3", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]3"}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"F", "[", "X", "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["d", "2"], " ", "X", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "X"}], "+", 
        RowBox[{"l1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
        RowBox[{"l2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "\[ScriptL]1"}], "+", 
        RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
        RowBox[{"4", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
        "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["X", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "3"]}], "+", 
        RowBox[{"24", " ", "X", " ", "\[ScriptL]1"}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]1"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "3"], " ", "\[ScriptL]1"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
        RowBox[{"30", " ", "X", " ", 
         SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "3"], " ", 
         SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
        SuperscriptBox["\[ScriptL]1", "3"], "+", 
        RowBox[{"10", " ", "X", " ", 
         SuperscriptBox["\[ScriptL]1", "3"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "3"], " ", 
         SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
        RowBox[{"24", " ", "X", " ", "\[ScriptL]2"}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]2"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "3"], " ", "\[ScriptL]2"}], "-", 
        RowBox[{"10", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
        RowBox[{"68", " ", "X", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "-", 
        RowBox[{"148", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], 
        "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["X", "3"], " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], 
        "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[ScriptL]1", "2"], " ", "\[ScriptL]2"}], "+", 
        RowBox[{"42", " ", "X", " ", 
         SuperscriptBox["\[ScriptL]1", "2"], " ", "\[ScriptL]2"}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox["\[ScriptL]1", "2"], " ", "\[ScriptL]2"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "3"], " ", 
         SuperscriptBox["\[ScriptL]1", "2"], " ", "\[ScriptL]2"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
        RowBox[{"30", " ", "X", " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "3"], " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
        RowBox[{"7", " ", "\[ScriptL]1", " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
        RowBox[{"42", " ", "X", " ", "\[ScriptL]1", " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "3"], " ", "\[ScriptL]1", " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
        SuperscriptBox["\[ScriptL]2", "3"], "+", 
        RowBox[{"10", " ", "X", " ", 
         SuperscriptBox["\[ScriptL]2", "3"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "3"], " ", 
         SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["l1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "X"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]1", "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
              "\[ScriptL]2"}], ")"}]}], "+", "\[ScriptL]2"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "X"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}]}],
           ")"}]}], "-", 
        SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
        RowBox[{"2", " ", "X", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
        RowBox[{"\[ScriptL]1", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        RowBox[{"2", " ", "X", " ", "\[ScriptL]1", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
        RowBox[{"\[ScriptL]2", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        RowBox[{"2", " ", "X", " ", "\[ScriptL]2", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
        RowBox[{
        "4", " ", "X", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
        "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "2"], " ", "\[CapitalDelta]1", " ", 
         "\[CapitalDelta]2"}], "-", 
        RowBox[{
        "2", " ", "\[ScriptL]1", " ", "\[CapitalDelta]1", " ", 
         "\[CapitalDelta]2"}], "+", 
        RowBox[{
        "8", " ", "X", " ", "\[ScriptL]1", " ", "\[CapitalDelta]1", " ", 
         "\[CapitalDelta]2"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", 
         "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
        RowBox[{
        "2", " ", "\[ScriptL]2", " ", "\[CapitalDelta]1", " ", 
         "\[CapitalDelta]2"}], "+", 
        RowBox[{
        "8", " ", "X", " ", "\[ScriptL]2", " ", "\[CapitalDelta]1", " ", 
         "\[CapitalDelta]2"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]2", " ", 
         "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
        SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
        RowBox[{"2", " ", "X", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
        RowBox[{"\[ScriptL]1", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"2", " ", "X", " ", "\[ScriptL]1", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
        RowBox[{"\[ScriptL]2", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"2", " ", "X", " ", "\[ScriptL]2", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]1", "+", 
           SuperscriptBox["\[ScriptL]1", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
            "\[ScriptL]1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "\[ScriptL]1"}]}], ")"}]}], "+", 
           "\[ScriptL]2", "+", 
           RowBox[{"4", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
           RowBox[{"2", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X", "-", 
              RowBox[{"7", " ", "\[ScriptL]1"}], "+", 
              RowBox[{"6", " ", "X", " ", "\[ScriptL]1"}]}], ")"}], " ", 
            "\[ScriptL]2"}], "+", 
           SuperscriptBox["\[ScriptL]2", "2"], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
            SuperscriptBox["\[ScriptL]2", "2"]}]}], ")"}], " ", 
         "\[CapitalDelta]3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "X"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
          ")"}], " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
        RowBox[{"2", " ", "l2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], 
             "2"]}], "+", 
           RowBox[{"2", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
              RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
              RowBox[{"\[ScriptL]2", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"4", " ", "\[ScriptL]2"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
              RowBox[{"\[ScriptL]1", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"10", " ", "\[ScriptL]2"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}]}], ")"}]}],
            "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["X", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
              RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
              RowBox[{"\[ScriptL]2", " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"9", " ", "\[ScriptL]2"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
              RowBox[{"\[ScriptL]1", " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"19", " ", "\[ScriptL]2"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}]}], ")"}]}],
            "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[ScriptL]2", "-", "\[CapitalDelta]3"}], 
             ")"}]}], "+", 
           RowBox[{"\[ScriptL]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"4", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]3"}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "l1", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "X"}]}], ")"}]}], "-", "\[ScriptL]1", "-", 
           SuperscriptBox["\[ScriptL]1", "2"], "-", "\[ScriptL]2", "-", 
           RowBox[{"4", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "-", 
           SuperscriptBox["\[ScriptL]2", "2"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], 
             "2"]}], "-", 
           RowBox[{"l2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "l2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
            "\[CapitalDelta]3"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
             ")"}], " ", "\[CapitalDelta]3"}], "+", 
           RowBox[{"2", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"7", " ", "\[ScriptL]1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
              RowBox[{"7", " ", "\[ScriptL]2"}], "+", 
              RowBox[{"10", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
              RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], " ", 
               "\[CapitalDelta]3"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["X", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"18", " ", "\[ScriptL]1"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
              RowBox[{"18", " ", "\[ScriptL]2"}], "+", 
              RowBox[{"19", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
              RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], " ", 
               "\[CapitalDelta]3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"16", " ", "X"}], "+", 
        RowBox[{
         SuperscriptBox["l1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "X"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "\[ScriptL]1"}], "+", 
        RowBox[{"8", " ", "X", " ", "\[ScriptL]1"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]1"}], "-", 
        SuperscriptBox["\[ScriptL]1", "2"], "+", 
        RowBox[{"10", " ", "X", " ", 
         SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
        RowBox[{"4", " ", "\[ScriptL]2"}], "+", 
        RowBox[{"8", " ", "X", " ", "\[ScriptL]2"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]2"}], "-", 
        RowBox[{"2", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
        RowBox[{"20", " ", "X", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], 
        "-", 
        SuperscriptBox["\[ScriptL]2", "2"], "+", 
        RowBox[{"10", " ", "X", " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
        RowBox[{"8", " ", "X", " ", "\[CapitalDelta]1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "2"], " ", "\[CapitalDelta]1"}], "-", 
        RowBox[{"4", " ", "X", " ", "\[ScriptL]1", " ", "\[CapitalDelta]1"}], 
        "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", 
         "\[CapitalDelta]1"}], "-", 
        RowBox[{"4", " ", "X", " ", "\[ScriptL]2", " ", "\[CapitalDelta]1"}], 
        "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]2", " ", 
         "\[CapitalDelta]1"}], "+", 
        SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
        RowBox[{"2", " ", "X", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        RowBox[{"8", " ", "X", " ", "\[CapitalDelta]2"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "2"], " ", "\[CapitalDelta]2"}], "-", 
        RowBox[{"4", " ", "X", " ", "\[ScriptL]1", " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", 
         "\[CapitalDelta]2"}], "-", 
        RowBox[{"4", " ", "X", " ", "\[ScriptL]2", " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "2"], " ", "\[ScriptL]2", " ", 
         "\[CapitalDelta]2"}], "-", 
        RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
        SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
        RowBox[{"2", " ", "X", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
        RowBox[{"2", " ", "l1", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"6", " ", "X"}], "+", 
           RowBox[{"l2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "X"}], ")"}], " ", "X"}]}], ")"}]}],
            "+", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
              RowBox[{"2", " ", "\[ScriptL]2"}], "-", "\[CapitalDelta]1", "-",
               "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "-", 
           "\[CapitalDelta]3"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-", 
           RowBox[{"6", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["X", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", "\[ScriptL]1"}], "+", 
              RowBox[{"4", " ", "\[ScriptL]2"}]}], ")"}]}]}], ")"}], " ", 
         "\[CapitalDelta]3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "X"}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"]}], "+", 
        RowBox[{"2", " ", "l2", " ", 
         RowBox[{"(", 
          RowBox[{
          "2", "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-", 
           "\[CapitalDelta]3", "+", 
           RowBox[{"2", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "\[ScriptL]1"}], 
              "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "\[ScriptL]2"}], 
              "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
              "\[CapitalDelta]3", "-", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                 "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", "X", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"4", " ", "l2"}], "+", 
     SuperscriptBox["l2", "2"], "+", 
     RowBox[{
      SuperscriptBox["l1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "X"}]}], ")"}], "2"]}], "-", 
     RowBox[{"56", " ", "X"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "2"], " ", "X"}], "+", 
     RowBox[{"36", " ", "l2", " ", "X"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["l2", "2"], " ", "X"}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["X", "2"]}], "-", 
     RowBox[{"36", " ", "l2", " ", 
      SuperscriptBox["X", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["l2", "2"], " ", 
      SuperscriptBox["X", "2"]}], "+", 
     RowBox[{"16", " ", "\[ScriptL]1"}], "-", 
     RowBox[{"6", " ", "l2", " ", "\[ScriptL]1"}], "-", 
     RowBox[{"72", " ", "X", " ", "\[ScriptL]1"}], "+", 
     RowBox[{"24", " ", "l2", " ", "X", " ", "\[ScriptL]1"}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["X", "2"], " ", "\[ScriptL]1"}], "-", 
     RowBox[{"24", " ", "l2", " ", 
      SuperscriptBox["X", "2"], " ", "\[ScriptL]1"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
     RowBox[{"24", " ", "X", " ", 
      SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["X", "2"], " ", 
      SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
     RowBox[{"16", " ", "\[ScriptL]2"}], "-", 
     RowBox[{"6", " ", "l2", " ", "\[ScriptL]2"}], "-", 
     RowBox[{"72", " ", "X", " ", "\[ScriptL]2"}], "+", 
     RowBox[{"24", " ", "l2", " ", "X", " ", "\[ScriptL]2"}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["X", "2"], " ", "\[ScriptL]2"}], "-", 
     RowBox[{"24", " ", "l2", " ", 
      SuperscriptBox["X", "2"], " ", "\[ScriptL]2"}], "+", 
     RowBox[{"14", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "-", 
     RowBox[{"52", " ", "X", " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["X", "2"], " ", "\[ScriptL]1", " ", "\[ScriptL]2"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
     RowBox[{"24", " ", "X", " ", 
      SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["X", "2"], " ", 
      SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
     SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
     RowBox[{
     "4", " ", "X", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
     SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "X"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l2", "-", 
        RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
        RowBox[{"3", " ", "\[ScriptL]2"}]}], ")"}], " ", "\[CapitalDelta]3"}],
      "+", 
     SuperscriptBox["\[CapitalDelta]3", "2"], "+", 
     RowBox[{"2", " ", "l1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l2", "+", 
        RowBox[{"8", " ", "l2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X"}], "-", 
        RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
        RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
        "\[CapitalDelta]3", "-", 
        RowBox[{"2", " ", "X", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "d", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"l1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}]}], "+", 
        RowBox[{"l2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}]}], "+", "\[ScriptL]1", "+", 
        "\[ScriptL]2", "-", "\[CapitalDelta]3", "+", 
        RowBox[{"X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
           RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "X", "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
   SuperscriptBox["X", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"d", "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "X"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l1", "+", "l2", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", "X", "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
   SuperscriptBox["X", "3"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", "4", ")"}],
      Derivative],
     MultilineFunction->None], "[", "X", "]"}]}]}]], "Input",ExpressionUUID->\
"313a5696-cbac-4808-84dd-2e43fa0ffffd"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1853, 1145},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2942fd6e-a1e0-4b90-9f4e-e62359ae945a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 358, 10, 98, "Title",ExpressionUUID->"d0a15d2d-384f-4c55-aa50-d15cb5bfd770"],
Cell[941, 34, 1635, 33, 127, "Text",ExpressionUUID->"9908ed8e-680e-42f9-b468-d202bbc82efd"],
Cell[CellGroupData[{
Cell[2601, 71, 192, 4, 67, "Section",ExpressionUUID->"efae8dac-5a38-4d0e-a6da-0bac28926e20",
 InitializationCell->True],
Cell[2796, 77, 648, 11, 46, "Input",ExpressionUUID->"86a2c1d7-f805-4e97-a845-417b8bf061cc",
 InitializationCell->True],
Cell[3447, 90, 12796, 385, 839, "Input",ExpressionUUID->"522ccbaf-cbfc-488f-b16f-f36940f7b6a0",
 InitializationCell->True],
Cell[16246, 477, 167, 3, 35, "Text",ExpressionUUID->"9fddb943-00e1-4620-a4a2-434b7e7a1d8e"],
Cell[16416, 482, 2195, 70, 135, "Input",ExpressionUUID->"7fc76bea-2cce-449b-add1-b04ca201c1f7",
 InitializationCell->True],
Cell[18614, 554, 366, 11, 37, "Text",ExpressionUUID->"4f8893f6-e48c-491b-94e8-8c245f5ae870"],
Cell[18983, 567, 2940, 90, 91, "Input",ExpressionUUID->"38139494-0078-4329-9185-5d75731174a5",
 InitializationCell->True],
Cell[21926, 659, 2306, 63, 52, "Code",ExpressionUUID->"e318e5cd-a782-4a76-ba43-4e019f9731b0"],
Cell[24235, 724, 176, 3, 35, "Text",ExpressionUUID->"6a7ff493-297a-4048-8c2e-8c03165f29a8"],
Cell[24414, 729, 4348, 110, 73, "Code",ExpressionUUID->"13cdc8c4-9b7f-4a7a-9d7f-7346f0259732"],
Cell[28765, 841, 200, 3, 35, "Text",ExpressionUUID->"e99f4d01-dffd-4370-8af3-276d14912b71"],
Cell[28968, 846, 2497, 73, 91, "Input",ExpressionUUID->"01713599-90b7-4e36-b8e1-2704ba11d376",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[31490, 923, 172, 3, 54, "Subsection",ExpressionUUID->"865f3660-31e5-4a8b-a995-7b9eacc60716"],
Cell[31665, 928, 785, 13, 81, "Text",ExpressionUUID->"0229e45d-92e1-4539-964a-51b7336f876e"],
Cell[32453, 943, 566, 14, 35, "Text",ExpressionUUID->"f5a970d4-b6de-4463-b127-d56e30309f42"],
Cell[33022, 959, 953, 25, 35, "Text",ExpressionUUID->"6e7c8c0b-bf39-4bd5-92c6-8337de04b42c"],
Cell[33978, 986, 3418, 103, 52, "Code",ExpressionUUID->"9046ba16-9cbc-41e5-ac4b-946f0389d092"],
Cell[37399, 1091, 255, 6, 35, "Text",ExpressionUUID->"3a8b6081-252f-4854-8247-9cc2dd56637e"],
Cell[CellGroupData[{
Cell[37679, 1101, 615, 16, 65, "Input",ExpressionUUID->"fdba4a4e-9011-4e8d-96c9-5de3716157f2",
 InitializationCell->True],
Cell[38297, 1119, 884, 17, 50, "Output",ExpressionUUID->"8fd9b85c-d690-4e3f-b322-230d305d628a"]
}, Open  ]],
Cell[39196, 1139, 594, 10, 58, "Text",ExpressionUUID->"f2677aff-f961-40e5-99f0-a00cebe76c0e"],
Cell[CellGroupData[{
Cell[39815, 1153, 905, 22, 49, "Input",ExpressionUUID->"62793b9c-0417-407b-b880-cd956438c332"],
Cell[40723, 1177, 2937, 80, 62, "Output",ExpressionUUID->"e5d47312-4f78-492d-aba9-1139fe7834b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43697, 1262, 194, 3, 45, "Subsubsection",ExpressionUUID->"4c563904-5b61-4d69-a487-f78952f8f059"],
Cell[43894, 1267, 596, 19, 167, "Input",ExpressionUUID->"c034295a-ac27-4b3e-847a-2ec01f2ee6a1"],
Cell[44493, 1288, 383, 11, 35, "Text",ExpressionUUID->"dc222223-33a1-4b15-ba9e-598ec4eb092d"],
Cell[44879, 1301, 2697, 79, 141, "Input",ExpressionUUID->"4fd705c0-aa23-4d6c-b1d1-32dcfc19c05d"],
Cell[47579, 1382, 1005, 29, 35, "Text",ExpressionUUID->"036c9b39-b337-4749-81af-1e670af862e4"],
Cell[48587, 1413, 920, 26, 53, "Input",ExpressionUUID->"775d8b25-9f25-46bc-92f4-8e900adaea45"],
Cell[49510, 1441, 268, 6, 35, "Text",ExpressionUUID->"0bdee94f-5c6d-4881-9c0b-2b708368c2a9"],
Cell[CellGroupData[{
Cell[49803, 1451, 991, 27, 30, "Input",ExpressionUUID->"87ad65fb-4e6f-46e9-8611-84a90db935bd"],
Cell[50797, 1480, 1638, 39, 34, "Output",ExpressionUUID->"821618c6-5488-433f-915b-bce2c8d223d6"]
}, Open  ]],
Cell[52450, 1522, 505, 13, 75, "Input",ExpressionUUID->"6fd1f1bf-cc10-4ddf-bb2b-ff22f590b403"],
Cell[52958, 1537, 2830, 79, 97, "Input",ExpressionUUID->"9f0ec426-cefb-4ddc-8094-b326f14fd0a3"],
Cell[55791, 1618, 659, 17, 35, "Text",ExpressionUUID->"8846d3b3-a7e3-45f8-bf23-886e10e497c7"],
Cell[CellGroupData[{
Cell[56475, 1639, 532, 8, 30, "Input",ExpressionUUID->"8ebb91f3-0871-44ff-8c84-5d894d4f677e"],
Cell[57010, 1649, 3513, 106, 57, "Output",ExpressionUUID->"ad94adc8-26de-40e7-89bf-562a3439f425"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60596, 1763, 1069, 34, 70, "Section",ExpressionUUID->"692274c5-ab4c-4b1f-95aa-2b086ea05722"],
Cell[61668, 1799, 621, 16, 35, "Text",ExpressionUUID->"dec53452-6f0e-4ce9-afdf-f78907a1b782"],
Cell[62292, 1817, 467, 9, 58, "Text",ExpressionUUID->"d08b7106-c1e8-497c-a65e-5252cdd55f02"],
Cell[62762, 1828, 260, 5, 30, "Input",ExpressionUUID->"1e30727e-e2ca-4912-89ab-89904ff41559"],
Cell[CellGroupData[{
Cell[63047, 1837, 84, 0, 45, "Subsubsection",ExpressionUUID->"c05eed4c-2c67-48c4-a73f-b4d7d9917e5b"],
Cell[63134, 1839, 1486, 37, 60, "Text",ExpressionUUID->"bacb8f96-6440-4cdd-b69a-bf3a17ea6780"],
Cell[64623, 1878, 191, 4, 36, "Code",ExpressionUUID->"9efc7328-aa67-4d16-ae67-c8efc6e1ef8b",
 InitializationCell->False],
Cell[64817, 1884, 628, 18, 37, "Text",ExpressionUUID->"be7473d4-ef52-43a9-b8eb-1df62f3f6e44",
 InitializationCell->True],
Cell[65448, 1904, 379, 10, 36, "Code",ExpressionUUID->"cbe80cf4-10ec-4945-8b46-a8323983aaa3",
 InitializationCell->False],
Cell[65830, 1916, 1237, 33, 137, "Code",ExpressionUUID->"6e7112b9-f2f2-4ca1-a44a-e9c9e91aa727",
 InitializationCell->False],
Cell[67070, 1951, 575, 15, 35, "Text",ExpressionUUID->"c4733e69-9681-494a-b91e-303274cd4836",
 InitializationCell->True],
Cell[67648, 1968, 378, 10, 36, "Code",ExpressionUUID->"ccf5b230-ed99-4e0c-bb26-f718539728e0",
 InitializationCell->False],
Cell[68029, 1980, 1839, 50, 177, "Code",ExpressionUUID->"5403ded6-922e-433b-a618-9c3d7985f67d",
 InitializationCell->False],
Cell[69871, 2032, 217, 4, 35, "Text",ExpressionUUID->"c6154b6c-f775-49d1-a751-8cc144f85d18",
 InitializationCell->True],
Cell[70091, 2038, 379, 10, 36, "Code",ExpressionUUID->"296f4a11-7bea-4b38-af20-be72f52c308f",
 InitializationCell->False],
Cell[70473, 2050, 3372, 95, 137, "Code",ExpressionUUID->"bf589838-b3b8-4b10-8802-2ae9cf1ee1a9",
 InitializationCell->False],
Cell[73848, 2147, 217, 4, 35, "Text",ExpressionUUID->"d32b8108-f305-4128-97ba-79ad3c49dd91",
 InitializationCell->True],
Cell[74068, 2153, 3759, 105, 137, "Code",ExpressionUUID->"4403bd0f-040b-4f38-8da6-356478fc1fda",
 InitializationCell->False],
Cell[77830, 2260, 826, 18, 60, "Text",ExpressionUUID->"2732fb29-e1b4-4f87-a6c1-973ac04954ad",
 InitializationCell->True],
Cell[78659, 2280, 404, 10, 36, "Code",ExpressionUUID->"2d8e2d01-5e54-4e80-b1a3-ea0d1e1e7363",
 InitializationCell->False],
Cell[79066, 2292, 4517, 112, 254, "Code",ExpressionUUID->"318db11f-42de-4ffd-9dcf-2bc999ac2142",
 InitializationCell->False],
Cell[83586, 2406, 191, 4, 35, "Text",ExpressionUUID->"731969a0-539d-4a04-8b7a-1c6f3ba25555",
 InitializationCell->True],
Cell[83780, 2412, 405, 10, 36, "Code",ExpressionUUID->"eccdea02-7a43-4c14-b9a4-c7e7e45413c6",
 InitializationCell->False],
Cell[84188, 2424, 6220, 152, 169, "Code",ExpressionUUID->"690517b3-1caf-421e-84d9-4c0df5d8f661",
 InitializationCell->False],
Cell[90411, 2578, 192, 4, 35, "Text",ExpressionUUID->"4a215760-b904-4f00-8fcd-9f89d3a0d56a",
 InitializationCell->True],
Cell[90606, 2584, 2915, 74, 82, "Code",ExpressionUUID->"4c69bfce-8cbf-4248-8124-ddf3ff8bf02b",
 InitializationCell->False],
Cell[93524, 2660, 192, 4, 35, "Text",ExpressionUUID->"f82d5a2c-94cb-4cba-9d5a-8af955fa8987",
 InitializationCell->True],
Cell[93719, 2666, 1704, 45, 38, "Code",ExpressionUUID->"2a858f11-34eb-4fe3-b482-6bb01604888e",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[95460, 2716, 224, 4, 45, "Subsubsection",ExpressionUUID->"005ef4ea-151e-4fc0-9f3d-8482edd18b9f"],
Cell[95687, 2722, 945, 29, 37, "Text",ExpressionUUID->"4f8b4de0-ef63-4ec6-9b9d-06109cbbd379"],
Cell[96635, 2753, 54266, 1266, 658, "Input",ExpressionUUID->"241ac65e-dfd5-4304-9d50-070665eb9a28"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150950, 4025, 210, 4, 67, "Section",ExpressionUUID->"15cf82cb-06c1-4db0-a70f-d5d5be3789f7"],
Cell[151163, 4031, 2333, 67, 62, "Text",ExpressionUUID->"71bebf87-e458-4d3e-812e-2fda48892fad"],
Cell[153499, 4100, 52753, 1260, 660, "Input",ExpressionUUID->"313a5696-cbac-4808-84dd-2e43fa0ffffd"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Vertex_to_Lemniscatic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    167759,       4488]
NotebookOptionsPosition[    161373,       4392]
NotebookOutlinePosition[    161768,       4408]
CellTagsIndexPosition[    161725,       4405]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Map to the Lemniscatic Operator", "Title"]], "Section",
 CellChangeTimes->{{3.843200905317856*^9, 3.843200915686681*^9}, {
  3.84320111996406*^9, 
  3.8432011242501802`*^9}},ExpressionUUID->"c015bb41-0d3f-4ced-be17-\
838ef8a0c66b"],

Cell[TextData[{
 "We copy here the expression for the vertex operator computed in the first \
notebook. It is a d-dependent deformation of the vertex operator that \
interpolates between all three types of vertices:\nType I:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptL]", "1"], "="}], TraditionalForm]],ExpressionUUID->
  "96eba525-3b03-4029-9d6c-c0b1e4bb2a97"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "2"], TraditionalForm]],ExpressionUUID->
  "b5b25a17-f802-47cd-b6a0-acb6b9549fc5"],
 "=0, Type II:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptL]", "1"], ">", 
    SubscriptBox["\[ScriptL]", "2"]}], TraditionalForm]],ExpressionUUID->
  "691ce4cc-96d2-43fa-a542-52b4f4c5c0a3"],
 "=0, Type III: d=4."
}], "Text",
 CellChangeTimes->{{3.843217592091436*^9, 
  3.843217832917782*^9}},ExpressionUUID->"463cd74a-9f59-4db2-8d3a-\
460f5357509f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", "X"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}]}], ")"}], " ", 
          SuperscriptBox["l1", "3"]}], ")"}], " ", "X"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", " ", 
          SuperscriptBox["l1", "4"]}], ")"}], " ", "X"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", "X"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
         "l2", "-", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
          "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
          "\[CapitalDelta]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "X"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l2", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"12", " ", "X"}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          RowBox[{"19", " ", "\[ScriptL]2"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"12", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"l2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"6", " ", "\[ScriptL]2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", " ", "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "-", 
             RowBox[{"6", " ", "\[CapitalDelta]1"}]}], ")"}]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
          RowBox[{"\[ScriptL]1", " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "X"}]}], ")"}]}], ")"}], " ", 
              "\[ScriptL]2"}], "+", 
             RowBox[{"6", " ", "\[CapitalDelta]1"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", " ", "\[ScriptL]2"}], ")"}], " ", 
           "\[CapitalDelta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", " ", "\[CapitalDelta]1"}], ")"}], " ", 
           "\[CapitalDelta]2"}], "+", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]2", "+", "\[CapitalDelta]1"}], ")"}]}], 
            ")"}], " ", "\[CapitalDelta]3"}], "-", 
          SuperscriptBox["\[CapitalDelta]3", "2"], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["l1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
               "\[ScriptL]2"}], ")"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"24", " ", 
               SuperscriptBox["X", "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
               "\[ScriptL]2"}], ")"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", " ", "\[ScriptL]1"}], ")"}], " ", "\[ScriptL]2"}], 
          "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"39", "+", 
                RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
                RowBox[{"6", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"6", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                SuperscriptBox["l2", "2"], "+", "\[ScriptL]1", "+", 
                SuperscriptBox["\[ScriptL]1", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", " ", "\[ScriptL]1"}], ")"}], " ", 
                 "\[ScriptL]2"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "l2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "d"}], ")"}], " ", "X"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", "\[ScriptL]1"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "X"}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
          RowBox[{"24", " ", "\[ScriptL]2"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["l2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[ScriptL]1"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[ScriptL]2"}], ")"}], " ", 
           "\[CapitalDelta]1"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]2", "2"]}], ")"}], " ", 
           "\[CapitalDelta]1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "X"}], ")"}], " ", 
             SuperscriptBox["\[ScriptL]2", "2"]}], ")"}], " ", 
           "\[CapitalDelta]1"}], "+", 
          SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", " ", "\[ScriptL]2"}], ")"}], " ", 
           "\[CapitalDelta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "X"}], ")"}], " ", 
             SuperscriptBox["\[ScriptL]2", "2"]}], ")"}], " ", 
           "\[CapitalDelta]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], ")"}], " ", 
           "\[CapitalDelta]2"}], "-", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[ScriptL]2"}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[CapitalDelta]1"}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ScriptL]2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                   "\[ScriptL]2"}]}], ")"}]}], "+", 
               SuperscriptBox["\[CapitalDelta]1", "2"]}], ")"}]}], ")"}], " ",
            "\[CapitalDelta]3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[ScriptL]2"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptL]1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", " ", "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]1", 
                "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]}],
             ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[ScriptL]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"6", " ", "X"}]}], ")"}], " ", 
              SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]1", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]1"}], ")"}]}], "-", 
             "\[CapitalDelta]2", "+", "\[CapitalDelta]3", "+", 
             RowBox[{"\[ScriptL]2", " ", 
              RowBox[{"(", 
               RowBox[{
               "6", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", " ", "X"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                   "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", "X"}], ")"}], " ", 
              SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "X"}]}], ")"}], " ", 
              SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]1"}], ")"}], "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "X"}]}], ")"}], " ", "\[ScriptL]2"}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                "\[CapitalDelta]3"}], ")"}]}], "+", 
             RowBox[{"\[ScriptL]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", "\[ScriptL]2", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], "+", 
                "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                "\[CapitalDelta]3", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "X"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "1", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                   "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"l1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"24", " ", 
                 SuperscriptBox["X", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
                 "\[ScriptL]2"}], ")"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}],
             ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
             RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"12", " ", "\[ScriptL]1"}], ")"}], " ", "\[ScriptL]2"}],
             ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"12", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], ")"}]}],
             ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "-", "\[ScriptL]1", "-", "\[ScriptL]2", "+", 
                "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                "\[CapitalDelta]3"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
                RowBox[{"l2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
                   RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                   "\[CapitalDelta]3"}], ")"}]}], "+", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"5", " ", "\[ScriptL]2"}], "-", 
                   "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "3"], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "-", 
                RowBox[{"6", " ", "l2"}], "+", 
                RowBox[{"6", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"6", " ", "\[CapitalDelta]2"}], "-", 
                RowBox[{"6", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6", " ", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                SuperscriptBox["\[ScriptL]1", "2"], "+", 
                RowBox[{"l2", " ", "\[CapitalDelta]1"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"l2", " ", "\[CapitalDelta]2"}], "-", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l2"}], ")"}], " ", "\[CapitalDelta]3"}], 
                "+", 
                SuperscriptBox["\[CapitalDelta]3", "2"], "-", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "l2", "+", "\[CapitalDelta]1", 
                   "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
                  ")"}]}], "-", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "1", "+", "l2", "-", "\[ScriptL]2", "+", "\[CapitalDelta]1",
                    "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[ScriptL]1", "3"], "-", 
                RowBox[{"4", " ", "\[ScriptL]2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                SuperscriptBox["\[ScriptL]2", "3"], "+", 
                RowBox[{
                 SuperscriptBox["l2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptL]2", " ", "\[CapitalDelta]1"}], ")"}], 
                 " ", "\[CapitalDelta]2"}], "+", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                RowBox[{"l2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]1", "2"]}], "+", "\[ScriptL]2", 
                   "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", " ", "\[ScriptL]1"}], ")"}], " ", 
                    "\[ScriptL]2"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                   RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptL]1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", "\[ScriptL]2"}], "-", 
                   "\[CapitalDelta]3"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[ScriptL]2"}], ")"}], " ", 
                   "\[ScriptL]2"}], ")"}], " ", "\[CapitalDelta]3"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", 
                    "\[ScriptL]2"}], ")"}]}], ")"}], " ", 
                 "\[CapitalDelta]3"}], "-", 
                SuperscriptBox["\[CapitalDelta]3", "2"], "+", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", " ", "\[ScriptL]2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                    "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["X", "3"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
                   "\[ScriptL]2"}], ")"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], 
                ")"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", " ", "\[ScriptL]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "l2"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", 
               "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
               "\[CapitalDelta]3"}], ")"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "l2"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-",
              "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]3"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", " ", 
                 SuperscriptBox["X", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l2", "-", "\[ScriptL]1", "-", "\[ScriptL]2"}], 
                ")"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["\[ScriptL]1", "2"], "+", 
             RowBox[{"l2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}],
              "-", 
             RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
             "\[CapitalDelta]3", "+", 
             RowBox[{"\[ScriptL]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]3"}], 
               ")"}]}], "+", 
             RowBox[{"\[ScriptL]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[ScriptL]2", "+", 
                "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptL]2", "4"], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptL]2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "l2"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptL]1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"2", " ", "l2"}], "+", 
                RowBox[{"8", " ", "\[ScriptL]2"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l2"}], ")"}], " ", "l2"}], "-", 
                SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptL]2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                SuperscriptBox["l2", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "\[CapitalDelta]1"}], ")"}], " ", 
                 "\[CapitalDelta]2"}], "-", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "l2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}], 
                "+", 
                RowBox[{"\[CapitalDelta]3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["\[ScriptL]1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["l2", "2"]}], "-", 
                SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "\[CapitalDelta]1"}], ")"}], " ", 
                 "\[CapitalDelta]2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", " ", "\[ScriptL]2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]3"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "l2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"6", " ", "\[ScriptL]2"}], "+", 
                   "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"\[ScriptL]2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["l2", "2"], "-", 
                SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "l2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+",
                    "\[CapitalDelta]3"}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                   SuperscriptBox["\[CapitalDelta]3", "2"]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"\[ScriptL]1", " ", 
              RowBox[{"(", 
               RowBox[{"20", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["l2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
                SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptL]2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"10", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
                SuperscriptBox["\[CapitalDelta]3", "2"], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "l2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", " ", "\[ScriptL]2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ScriptL]2"}], "-", 
                    "\[CapitalDelta]3"}], ")"}]}], "+", "\[CapitalDelta]3"}], 
                  ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", "\[ScriptL]2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", " ", "\[CapitalDelta]1"}], ")"}], " ", 
                    "\[CapitalDelta]2"}], "+", 
                   SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
                   RowBox[{"\[CapitalDelta]3", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]3"}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"F", "[", "X", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "2"]}], ")"}], " ", "X"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "X"}], "+", 
          RowBox[{"l1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
          RowBox[{"l2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[ScriptL]1"}], "+", 
          RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "X"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
          "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
          "\[CapitalDelta]3"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"72", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"48", " ", 
             SuperscriptBox["X", "3"]}], ")"}], " ", "\[ScriptL]1"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"30", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"72", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"48", " ", 
             SuperscriptBox["X", "3"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          SuperscriptBox["\[ScriptL]1", "3"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", " ", 
             SuperscriptBox["X", "3"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"72", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"48", " ", 
             SuperscriptBox["X", "3"]}], ")"}], " ", "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", " ", "\[ScriptL]1"}], ")"}], " ", "\[ScriptL]2"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"68", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
           " ", "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"148", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], ")"}],
            " ", "\[ScriptL]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"96", " ", 
               SuperscriptBox["X", "3"]}], ")"}], " ", "\[ScriptL]1"}], ")"}],
            " ", "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[ScriptL]1", "2"]}], ")"}], " ", 
           "\[ScriptL]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"42", " ", "X"}], ")"}], " ", 
             SuperscriptBox["\[ScriptL]1", "2"]}], ")"}], " ", 
           "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"80", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", 
             SuperscriptBox["\[ScriptL]1", "2"]}], ")"}], " ", 
           "\[ScriptL]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"48", " ", 
               SuperscriptBox["X", "3"]}], ")"}], " ", 
             SuperscriptBox["\[ScriptL]1", "2"]}], ")"}], " ", 
           "\[ScriptL]2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"30", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"72", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"48", " ", 
             SuperscriptBox["X", "3"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", " ", "\[ScriptL]1"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"42", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
           " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"80", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], ")"}],
            " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"48", " ", 
               SuperscriptBox["X", "3"]}], ")"}], " ", "\[ScriptL]1"}], ")"}],
            " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          SuperscriptBox["\[ScriptL]2", "3"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", " ", 
             SuperscriptBox["X", "3"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "X"}]}], ")"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l2", "-", "\[ScriptL]1", "-", 
                "\[ScriptL]2"}], ")"}]}], "+", "\[ScriptL]2"}], ")"}]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "X"}]}], ")"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", "+", 
             
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
               ")"}]}]}], ")"}]}], "-", 
          SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
          RowBox[{"\[ScriptL]1", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
           " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
          RowBox[{"\[ScriptL]2", " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], ")"}], 
           " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[CapitalDelta]1"}], ")"}], " ", 
           "\[CapitalDelta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "X"}], ")"}], " ", "\[CapitalDelta]1"}], 
            ")"}], " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", "\[CapitalDelta]1"}], 
            ")"}], " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "\[ScriptL]1"}], ")"}], " ", 
             "\[CapitalDelta]1"}], ")"}], " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
             " ", "\[CapitalDelta]1"}], ")"}], " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", " ", 
                 SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], 
              ")"}], " ", "\[CapitalDelta]1"}], ")"}], " ", 
           "\[CapitalDelta]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "\[ScriptL]2"}], ")"}], " ", 
             "\[CapitalDelta]1"}], ")"}], " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], ")"}], 
             " ", "\[CapitalDelta]1"}], ")"}], " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", " ", 
                 SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]2"}], 
              ")"}], " ", "\[CapitalDelta]1"}], ")"}], " ", 
           "\[CapitalDelta]2"}], "-", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{"\[ScriptL]1", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
           " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{"\[ScriptL]2", " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], ")"}], 
           " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[ScriptL]1", "+", 
               SuperscriptBox["\[ScriptL]1", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                    "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[ScriptL]1"}]}], ")"}]}], "+", 
               "\[ScriptL]2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", " ", "\[ScriptL]1"}], ")"}], " ", 
                "\[ScriptL]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", " ", "X"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "X", "-", 
                    RowBox[{"7", " ", "\[ScriptL]1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", " ", "X"}], ")"}], " ", "\[ScriptL]1"}]}], 
                   ")"}]}], ")"}], " ", "\[ScriptL]2"}], "+", 
               SuperscriptBox["\[ScriptL]2", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                  "X"}], ")"}], " ", 
                SuperscriptBox["\[ScriptL]2", "2"]}]}], ")"}]}], ")"}], " ", 
           "\[CapitalDelta]3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "X"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
              ")"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", " ", 
                SuperscriptBox["X", "3"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], 
               "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"4", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"10", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", 
                SuperscriptBox["X", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
                RowBox[{"\[ScriptL]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"9", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], "+", 
                RowBox[{"\[ScriptL]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"19", " ", "\[ScriptL]2"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[ScriptL]2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[ScriptL]2", "-", "\[CapitalDelta]3"}], 
               ")"}]}], "+", 
             RowBox[{"\[ScriptL]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]3"}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "l1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["l2", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "X"}]}], ")"}]}], "-", "\[ScriptL]1", "-", 
             SuperscriptBox["\[ScriptL]1", "2"], "-", "\[ScriptL]2", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", " ", "\[ScriptL]1"}], ")"}], " ", "\[ScriptL]2"}],
              "-", 
             SuperscriptBox["\[ScriptL]2", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", " ", 
                SuperscriptBox["X", "3"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}], 
               "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "X"}]}], ")"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                   "X"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", " ", "l2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                "X"}], ")"}], " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
               ")"}], " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"7", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
                RowBox[{"7", " ", "\[ScriptL]2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"10", " ", "\[ScriptL]1"}], ")"}], " ", 
                 "\[ScriptL]2"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], 
                  ")"}], " ", "\[CapitalDelta]3"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", 
                SuperscriptBox["X", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"18", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
                RowBox[{"18", " ", "\[ScriptL]2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"19", " ", "\[ScriptL]1"}], ")"}], " ", 
                 "\[ScriptL]2"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], 
                  ")"}], " ", "\[CapitalDelta]3"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"16", " ", "X"}], "+", 
          RowBox[{
           SuperscriptBox["l1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[ScriptL]1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], "-", 
          SuperscriptBox["\[ScriptL]1", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"12", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
          RowBox[{"4", " ", "\[ScriptL]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[ScriptL]1"}], ")"}], " ", "\[ScriptL]2"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"20", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
           " ", "\[ScriptL]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"24", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], ")"}],
            " ", "\[ScriptL]2"}], "-", 
          SuperscriptBox["\[ScriptL]2", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"12", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", "X"}], ")"}], " ", "\[CapitalDelta]1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", "\[CapitalDelta]1"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
           " ", "\[CapitalDelta]1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], ")"}],
            " ", "\[CapitalDelta]1"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], ")"}], 
           " ", "\[CapitalDelta]1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]2"}], ")"}],
            " ", "\[CapitalDelta]1"}], "+", 
          SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", "X"}], ")"}], " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SuperscriptBox["X", "2"]}], ")"}], " ", "\[CapitalDelta]2"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
           " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], ")"}],
            " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], ")"}], 
           " ", "\[CapitalDelta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]2"}], ")"}],
            " ", "\[CapitalDelta]2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[CapitalDelta]1"}], ")"}], " ", 
           "\[CapitalDelta]2"}], "+", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "X"}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "l1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"6", " ", "X"}], "+", 
             RowBox[{"l2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "X"}], ")"}]}], ")"}], " ", 
                 "X"}]}], ")"}]}], "+", "\[ScriptL]1", "+", "\[ScriptL]2", 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
                RowBox[{"2", " ", "\[ScriptL]2"}], "-", "\[CapitalDelta]1", 
                "-", "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], 
             "-", "\[CapitalDelta]3"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", " ", "X"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[ScriptL]1", "+", "\[ScriptL]2"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["X", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", "\[ScriptL]1"}], "+", 
                  RowBox[{"4", " ", "\[ScriptL]2"}]}], ")"}]}]}], ")"}]}], 
            ")"}], " ", "\[CapitalDelta]3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "X"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]3", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "2", "+", "\[ScriptL]1", "+", "\[ScriptL]2", "-", 
             "\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", "X"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                 "\[ScriptL]1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", 
                 "\[ScriptL]2"}], "+", "\[CapitalDelta]1", "+", 
                "\[CapitalDelta]2", "+", "\[CapitalDelta]3", "-", 
                RowBox[{"X", " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
                   "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["F", "\[Prime]",
       MultilineFunction->None], "[", "X", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "l2"}], "+", 
         SuperscriptBox["l2", "2"], "+", 
         RowBox[{
          SuperscriptBox["l1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "X"}]}], ")"}], "2"]}], "-", 
         RowBox[{"56", " ", "X"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "2"]}], ")"}], " ", "X"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"36", " ", "l2"}], ")"}], " ", "X"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SuperscriptBox["l2", "2"]}], ")"}], " ", "X"}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["X", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"36", " ", "l2"}], ")"}], " ", 
          SuperscriptBox["X", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SuperscriptBox["l2", "2"]}], ")"}], " ", 
          SuperscriptBox["X", "2"]}], "+", 
         RowBox[{"16", " ", "\[ScriptL]1"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", " ", "l2"}], ")"}], " ", "\[ScriptL]1"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"72", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", " ", "l2"}], ")"}], " ", "X"}], ")"}], " ", 
          "\[ScriptL]1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"72", " ", 
            SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", " ", "l2"}], ")"}], " ", 
            SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ScriptL]1", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", " ", "X"}], ")"}], " ", 
          SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", " ", 
            SuperscriptBox["X", "2"]}], ")"}], " ", 
          SuperscriptBox["\[ScriptL]1", "2"]}], "+", 
         RowBox[{"16", " ", "\[ScriptL]2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", " ", "l2"}], ")"}], " ", "\[ScriptL]2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"72", " ", "X"}], ")"}], " ", "\[ScriptL]2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", " ", "l2"}], ")"}], " ", "X"}], ")"}], " ", 
          "\[ScriptL]2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"72", " ", 
            SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", " ", "l2"}], ")"}], " ", 
            SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"14", " ", "\[ScriptL]1"}], ")"}], " ", "\[ScriptL]2"}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"52", " ", "X"}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
          " ", "\[ScriptL]2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", " ", 
              SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptL]1"}], ")"}], 
          " ", "\[ScriptL]2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", " ", "X"}], ")"}], " ", 
          SuperscriptBox["\[ScriptL]2", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", " ", 
            SuperscriptBox["X", "2"]}], ")"}], " ", 
          SuperscriptBox["\[ScriptL]2", "2"]}], "-", 
         SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "\[CapitalDelta]1"}], ")"}], " ", 
          "\[CapitalDelta]2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", " ", "X"}], ")"}], " ", "\[CapitalDelta]1"}], ")"}],
           " ", "\[CapitalDelta]2"}], "-", 
         SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "X"}]}], ")"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l2", "-", 
              RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
              RowBox[{"3", " ", "\[ScriptL]2"}]}], ")"}]}], ")"}], " ", 
          "\[CapitalDelta]3"}], "+", 
         SuperscriptBox["\[CapitalDelta]3", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "l1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", " ", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", "X"}], 
            "-", 
            RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
            RowBox[{"3", " ", "\[ScriptL]2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "X"}], ")"}]}], ")"}], " ", "X"}],
               ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
               RowBox[{"2", " ", "\[ScriptL]2"}]}], ")"}]}], "+", 
            "\[CapitalDelta]3", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "X"}], ")"}], " ", "\[CapitalDelta]3"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"l1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}]}], "+", 
            RowBox[{"l2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}]}], "+", "\[ScriptL]1", 
            "+", "\[ScriptL]2", "-", "\[CapitalDelta]3", "+", 
            RowBox[{"X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"3", " ", "\[ScriptL]1"}], "-", 
               RowBox[{"3", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]1", 
               "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["F", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "X", "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"]}], ")"}], " ", 
         SuperscriptBox["X", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "X"}]}], ")"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l1", "+", "l2", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[ScriptL]1", "+", "\[ScriptL]2"}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "X", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]}], ")"}], " ", 
       SuperscriptBox["X", "3"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", "4", ")"}],
        Derivative],
       MultilineFunction->None], "[", "X", "]"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.843201209243236*^9, 3.84320125406808*^9}, {
   3.8432069287312737`*^9, 3.84320693174992*^9}, 3.8432070472030354`*^9, {
   3.843208814874158*^9, 3.843208816946842*^9}, 3.8432175870668783`*^9, 
   3.843727985862359*^9, 3.843786339039431*^9, {3.843786378251835*^9, 
   3.84378654852991*^9}},
 CellLabel->
  "(Debug) In[636]:=",ExpressionUUID->"1864934d-f6ac-4ecd-8652-2b91fadd7342"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1) Change of variables and gauge transformation", "Section",
 CellChangeTimes->{{3.843201085918251*^9, 3.843201115217802*^9}, {
  3.843217195365919*^9, 
  3.843217195853943*^9}},ExpressionUUID->"d1dda029-3509-4cf0-8f24-\
c3ff922da4ee"],

Cell[TextData[{
 "First, determine the functions h",
 StyleBox["n",
  FontSize->12],
 "(X) in H = ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    UnderscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}]], "4"], TraditionalForm]],ExpressionUUID->
  "997e1361-112a-44a2-9c38-5248d62448c8"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "n"], TraditionalForm]],ExpressionUUID->
  "9c0369ed-3acd-499f-b6c4-712af5717ece"],
 "(X) ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[PartialD]", "X"], "n"], TraditionalForm]],ExpressionUUID->
  "a1488269-1076-44b0-b8ee-1f8e714b0bed"],
 ": "
}], "Text",
 CellChangeTimes->{{3.8432012748770647`*^9, 3.8432013524043903`*^9}, {
  3.843201630669886*^9, 3.843201679388352*^9}, {3.843201836656487*^9, 
  3.8432018367762814`*^9}, {3.843202090491194*^9, 3.843202430834482*^9}, {
  3.843204470655675*^9, 3.843204475567733*^9}, {3.8432049084357767`*^9, 
  3.843204908707281*^9}, {3.843206442213004*^9, 
  3.8432064463243732`*^9}},ExpressionUUID->"abbde7db-2918-4046-afe7-\
3b08a0ec6492"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "0", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"H", ",", 
      RowBox[{"F", "[", "X", "]"}], ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "1", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"H", ",", 
      RowBox[{
       RowBox[{"F", "'"}], "[", "X", "]"}], ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "2", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"H", ",", 
      RowBox[{
       RowBox[{"F", "''"}], "[", "X", "]"}], ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "3", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"H", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "X", "]"}], ",", "1"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "4", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"H", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "4", ")"}],
         Derivative],
        MultilineFunction->None], "[", "X", "]"}], ",", "1"}], "]"}], "]"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Dh", "[", "f_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", "4", "]"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"f", ",", "X"}], "]"}], ",", "X"}], "]"}], ",", "X"}], 
        "]"}], ",", "X"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"h", "[", "3", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "X"}], "]"}], ",", "X"}], "]"}], ",", "X"}], 
      "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"h", "[", "2", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "X"}], "]"}], ",", "X"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"h", "[", "1", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "X"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"h", "[", "0", "]"}], " ", "f"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.8432013618625383`*^9, 3.8432013966987753`*^9}, {
   3.8432016228631144`*^9, 3.8432016249270697`*^9}, 3.8432023435543337`*^9, 
   3.8432047331341*^9, 3.843204809183972*^9, 3.843204840479151*^9, {
   3.843205178648549*^9, 3.8432052044358673`*^9}, {3.843206951282508*^9, 
   3.843206968559039*^9}},
 CellLabel->
  "(Debug) In[637]:=",ExpressionUUID->"7c5659b8-0c1f-403b-a88a-e8d33fe8f678"],

Cell["\<\
Next, define the gauge transformation \[Theta] (eq. (6.25)) and the vertex \
operator in the new gauge:\
\>", "Text",
 CellChangeTimes->{{3.8432014239644117`*^9, 3.843201446935091*^9}, {
  3.843201549927925*^9, 3.843201557071381*^9}, {3.843217850213225*^9, 
  3.843217863797247*^9}, {3.8432657101902533`*^9, 3.843265710585348*^9}, {
  3.843265761908366*^9, 
  3.84326577260198*^9}},ExpressionUUID->"dbe025aa-0e26-498d-b93e-\
c5223de39fbe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", " ", "=", " ", 
    RowBox[{
     RowBox[{"X", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l1", "-", 
          RowBox[{"2", " ", "\[ScriptL]1"}], "+", "l2", "-", 
          RowBox[{"2", "\[ScriptL]2"}], "+", "\[CapitalDelta]3", "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "d"}], ")"}], "/", "2"}], ")"}]}], " ", ")"}], 
        "/", "4"}], ")"}]}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"X", "-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l1", "-", 
          RowBox[{"2", " ", "\[ScriptL]1"}], "+", "l2", "-", 
          RowBox[{"2", "\[ScriptL]2"}], "-", "\[CapitalDelta]3", "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "d"}], ")"}], "/", "2"}], ")"}]}], ")"}], "/", 
        "4"}], ")"}]}]}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Dh\[Theta]", "[", "f_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Dh", "[", 
     RowBox[{"\[Theta]", " ", "f"}], "]"}], "/", "\[Theta]"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.843201458510963*^9, 3.843201492418406*^9}, {
   3.843201533770542*^9, 3.8432015669438*^9}, 3.843207507957328*^9, {
   3.8432178563977203`*^9, 3.843217856597735*^9}},
 CellLabel->
  "(Debug) In[643]:=",ExpressionUUID->"eb5dd72d-8a06-4190-b40e-e54424dd5357"],

Cell["\<\
Define the change of variables \[Phi] \[LeftRightArrow] X in eq. (6.28) and \
(6.29):\
\>", "Text",
 CellChangeTimes->{{3.843201718275423*^9, 3.8432017520904627`*^9}, 
   3.8432178705324173`*^9, {3.843265774442313*^9, 
   3.8432658158165007`*^9}},ExpressionUUID->"21d0d04e-edff-4fdb-8ce7-\
91b1899a5591"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phiX", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"X", "/", 
       RowBox[{"(", 
        RowBox[{"X", "-", "1"}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}]}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"5", "/", "4"}], ",", 
      RowBox[{"X", "/", 
       RowBox[{"(", 
        RowBox[{"X", "-", "1"}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xphi", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"JacobiSD", "[", 
      RowBox[{
       RowBox[{"\[Phi]", " ", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}], "^", "4"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"JacobiSD", "[", 
        RowBox[{
         RowBox[{"\[Phi]", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}], "^", "4"}], "-", "4"}], 
     ")"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{3.843201761717404*^9},
 CellLabel->
  "(Debug) In[647]:=",ExpressionUUID->"22345389-b509-4ca1-8bed-e7d61eefe669"],

Cell[TextData[{
 "Compute the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "n"], TraditionalForm]],ExpressionUUID->
  "882bb962-2d28-4111-b674-3dcab3bbd99f"],
 "(X) in H = ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    UnderscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}]], "4"], TraditionalForm]],ExpressionUUID->
  "6af6bcf4-9d22-427e-8491-7a1dd38173c1"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "n"], TraditionalForm]],ExpressionUUID->
  "16ff93b1-5a54-4be7-ae70-26b53307528a"],
 "(X(\[Phi])) ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[PartialD]", "\[Phi]"], "n"], TraditionalForm]],
  ExpressionUUID->"91f52b9f-7e51-4223-b2ec-3442ffef1bb2"],
 ":"
}], "Text",
 CellChangeTimes->{{3.843201789928781*^9, 3.84320185396803*^9}, {
  3.8432024607477493`*^9, 3.843202489961635*^9}, {3.843202523445012*^9, 
  3.843202549375372*^9}, {3.843207405724477*^9, 
  3.843207418229195*^9}},ExpressionUUID->"01bfc2c4-fe3d-443e-9b79-\
e76c6a889212"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "0", "]"}], "=", 
   RowBox[{"Dh\[Theta]", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "1", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Dh\[Theta]", "[", "phiX", "]"}], "-", 
     RowBox[{"phiX", " ", 
      RowBox[{"g", "[", "0", "]"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "2", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Dh\[Theta]", "[", 
      RowBox[{
       RowBox[{"phiX", "^", "2"}], "/", "2"}], "]"}], "-", 
     RowBox[{"phiX", " ", 
      RowBox[{"g", "[", "1", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"phiX", "^", "2"}], "/", "2"}], ")"}], 
      RowBox[{"g", "[", "0", "]"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "3", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Dh\[Theta]", "[", 
      RowBox[{
       RowBox[{"phiX", "^", "3"}], "/", "6"}], "]"}], "-", 
     RowBox[{"phiX", " ", 
      RowBox[{"g", "[", "2", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"phiX", "^", "2"}], "/", "2"}], ")"}], 
      RowBox[{"g", "[", "1", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"phiX", "^", "3"}], "/", "6"}], ")"}], 
      RowBox[{"g", "[", "0", "]"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "4", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Dh\[Theta]", "[", 
      RowBox[{
       RowBox[{"phiX", "^", "4"}], "/", "24"}], "]"}], "-", 
     RowBox[{"phiX", " ", 
      RowBox[{"g", "[", "3", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"phiX", "^", "2"}], "/", "2"}], ")"}], 
      RowBox[{"g", "[", "2", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"phiX", "^", "3"}], "/", "6"}], ")"}], 
      RowBox[{"g", "[", "1", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"phiX", "^", "4"}], "/", "24"}], ")"}], 
      RowBox[{"g", "[", "0", "]"}]}]}], ")"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.8432018612191343`*^9, 3.843201889919333*^9}},
 CellLabel->
  "(Debug) In[649]:=",ExpressionUUID->"bcb612af-e292-49b5-8907-d52c6e6bee31"],

Cell[TextData[{
 "Finally, define normalized coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gN", "n"], TraditionalForm]],ExpressionUUID->
  "fd351f69-5a88-4853-838d-7a7d684019a2"],
 " such that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gN", "4"], TraditionalForm]],ExpressionUUID->
  "b9d455f0-19f7-4918-b955-fb5ab2762cce"],
 "=1, and express ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["g", 
     RowBox[{"0", ",", "1", ",", "2"}]]}], TraditionalForm]],ExpressionUUID->
  "3df1a66c-9bd7-48eb-ae8a-6d3d8207a528"],
 "(X(\[Phi])) in terms of p = \[WeierstrassP](z), using \n\[Phi] = \[Alpha] \
z, where \[Alpha] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[WeierstrassP]", "(", 
     SubscriptBox["\[Omega]", "3"], ")"}], ":"}], TraditionalForm]],
  ExpressionUUID->"72556e35-0a3d-4903-b6a5-3132d4042c66"]
}], "Text",
 CellChangeTimes->{{3.843201949949505*^9, 3.843201981068954*^9}, {
  3.843202560278461*^9, 3.8432025725201597`*^9}, {3.843202820568342*^9, 
  3.8432028251118307`*^9}, {3.8432028571994553`*^9, 3.843202893847267*^9}, {
  3.843203134519895*^9, 3.843203137079948*^9}, {3.843207371638294*^9, 
  3.843207403581592*^9}, {3.843217875100562*^9, 3.843217898477233*^9}, {
  3.84326689228716*^9, 
  3.8432668929982357`*^9}},ExpressionUUID->"0abe3a9c-cf5c-489c-af28-\
812b97805ee4"],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"gN", "[", "n", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"4", "^", "3"}], " ", 
     RowBox[{"\[Alpha]", "^", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"n", "/", "2"}]}], ")"}]}], " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"g", "[", "n", "]"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"gN", "[", "n", "]"}], " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gN", "[", "n", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"X", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"\[Alpha]", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", "^", "2"}], "-", " ", 
            RowBox[{"p", "^", "2"}]}], ")"}]}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"\[Alpha]", ">", "0"}], " ", "&&", " ", 
       RowBox[{"p", ">", "\[Alpha]"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.843201991144087*^9, 3.843202008308556*^9}, {
  3.8432049210602303`*^9, 3.843204931523233*^9}, {3.843207709221739*^9, 
  3.843207709445363*^9}, {3.843209135154551*^9, 3.8432091353539867`*^9}},
 CellLabel->
  "(Debug) In[654]:=",ExpressionUUID->"e989e007-3004-4893-a6b8-1ce7ed2ec5d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2) Comparing the vertex and Calogero-Moser operators", "Section",
 CellChangeTimes->{{3.843203170903224*^9, 3.843203192293454*^9}, {
  3.843204204820455*^9, 3.843204249891914*^9}, {3.8432106025875196`*^9, 
  3.843210615907218*^9}, {3.84321719808578*^9, 3.843217198893923*^9}, {
  3.8432179138110332`*^9, 
  3.843217916217559*^9}},ExpressionUUID->"de81a8c3-8191-42b9-a5d3-\
4864dac6c6e8"],

Cell[CellGroupData[{

Cell["Definition of the EFMV operator", "Subsection",
 CellChangeTimes->{{3.843204178789476*^9, 
  3.843204183765682*^9}},ExpressionUUID->"b1c09862-9a4a-4efd-a8ab-\
19f2cc43148a"],

Cell[TextData[{
 "Define ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]],ExpressionUUID->
  "f32410f6-d7e2-4212-84c7-b58f13c515a6"],
 " = \[WeierstrassP](z-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "3"], TraditionalForm]],ExpressionUUID->
  "23188dbc-05e2-42ab-a93d-ebc4f1cb70b6"],
 "), ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]],ExpressionUUID->
  "4ebc40aa-262d-4b1d-b1b7-a835dc8b6243"],
 " =  \[WeierstrassP](z-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "2"], TraditionalForm]],ExpressionUUID->
  "ac133335-aba3-4d07-8689-bdd8637df759"],
 "), ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]],ExpressionUUID->
  "6f8d82e8-381f-45e2-b419-8eeb03bd466d"],
 " =  \[WeierstrassP](z-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "1"], TraditionalForm]],ExpressionUUID->
  "bc5b24e1-d493-4bf1-9142-c7e1d6530ca4"],
 ") in terms of ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],ExpressionUUID->
  "220f3a0e-ed46-4848-a839-75fd209eec9f"],
 "=\[WeierstrassP](z) using the addition formulas of the leminscatic \
Weierstrass \[WeierstrassP]-function:"
}], "Text",
 CellChangeTimes->{{3.843202929060524*^9, 3.843202963372963*^9}, {
  3.843202994556439*^9, 3.843203060353941*^9}, {3.8432658376755*^9, 
  3.8432658510652246`*^9}, {3.843265887888502*^9, 
  3.843265889545567*^9}},ExpressionUUID->"81df6915-ace5-48af-b49f-\
a5118f160d6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", " ", "=", " ", 
   RowBox[{"\[Alpha]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "\[Alpha]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"p", "-", "\[Alpha]"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", " ", "\[Alpha]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "-", "\[Alpha]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"p", "+", "\[Alpha]"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Alpha]", "^", "2"}]}], "/", "p"}]}], ";"}]}], "Code",
 CellChangeTimes->{3.8432030911220007`*^9},
 CellLabel->
  "(Debug) In[656]:=",ExpressionUUID->"b3fb53d9-f879-4569-b3dd-c99b9c00a880"],

Cell[TextData[{
 "Define d",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],ExpressionUUID->
  "0bfcffa6-3fc3-490d-b8b3-2e8434946cd7"],
 " = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[WeierstrassP]", "'"], TraditionalForm]],ExpressionUUID->
  "9471ab1f-6ee9-42d5-9ccb-ef34caed9225"],
 "(z-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "3"], TraditionalForm]],ExpressionUUID->
  "9472b720-34f4-4a8c-af3e-6d8b8f406978"],
 "), d",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]],ExpressionUUID->
  "3deb4e1c-3e46-4156-878b-a5c47321d3cb"],
 " = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[WeierstrassP]", "'"], TraditionalForm]],ExpressionUUID->
  "4f182a3e-1632-4914-a94b-9d44afd86128"],
 "(z-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "3"], TraditionalForm]],ExpressionUUID->
  "ee8557fa-6cf6-4b36-b83f-6f1145aabc40"],
 "), d",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]],ExpressionUUID->
  "8d19330d-797b-4da5-b81a-9b9943f46f03"],
 " = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[WeierstrassP]", "'"], TraditionalForm]],ExpressionUUID->
  "fdd021a9-5517-4f0e-a2d4-e05bac8fbd59"],
 "(z-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "2"], TraditionalForm]],ExpressionUUID->
  "f7d64833-6217-4fbb-8c12-f5f3b6a406a4"],
 "), d",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]],ExpressionUUID->
  "7acec42a-7408-4328-b430-48bca5036625"],
 " = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[WeierstrassP]", "'"], TraditionalForm]],ExpressionUUID->
  "20cb739b-1b0a-4a42-96be-11e31745f2b9"],
 "(z-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "1"], TraditionalForm]],ExpressionUUID->
  "8c1a0e58-9763-48f4-aa51-26e5d647e115"],
 ") in terms of ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],ExpressionUUID->
  "6b601178-e1f4-406a-a975-1f6781277eaa"],
 "=\[WeierstrassP](z) using the derivative formula of the lemniscatic \
Weierstrass \[WeierstrassP]-function:"
}], "Text",
 CellChangeTimes->{{3.843203247633376*^9, 3.843203354954735*^9}, {
  3.8432658591291523`*^9, 3.8432659038662148`*^9}, {3.843786680213633*^9, 
  3.843786681108612*^9}},ExpressionUUID->"c5d4194c-1ad8-4419-8aea-\
9f6c4e74b50d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dp", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"p", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "-", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dp1", " ", "=", " ", 
   RowBox[{"2", "  ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"p1", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1", "^", "2"}], "-", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dp2", " ", "=", " ", 
   RowBox[{"2", "  ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"p2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "-", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dp3", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "2"}], "  ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"p3", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p3", "^", "2"}], "-", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}]}], "]"}]}]}], ";"}]}], "Code",\

 CellChangeTimes->{
  3.843203363372487*^9, {3.843727775226906*^9, 3.8437277778504333`*^9}, {
   3.843727909243404*^9, 3.843727910536951*^9}, {3.843727962024292*^9, 
   3.8437279639838343`*^9}, {3.8437280427091846`*^9, 3.843728045468466*^9}, {
   3.843728264843082*^9, 3.843728332713025*^9}, {3.843784734331636*^9, 
   3.843784738442595*^9}, {3.843784777010659*^9, 3.843784780049404*^9}, {
   3.843784846489839*^9, 3.8437848725447206`*^9}, {3.843784980424264*^9, 
   3.843785009039255*^9}},
 CellLabel->
  "(Debug) In[659]:=",ExpressionUUID->"9d9d9ab9-abb2-4018-ab2d-1c54e950bf12"],

Cell[TextData[{
 "Compare the vertex operator with L = ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    UnderscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}]], "4"], TraditionalForm]],ExpressionUUID->
  "04b0e879-06ee-4e1e-8b03-90c1e1d5c10d"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gEFMV", "n"], TraditionalForm]],ExpressionUUID->
  "8681638f-c878-4da3-926b-41b125504b85"],
 "(z) ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[PartialD]", "z"], "n"], TraditionalForm]],ExpressionUUID->
  "d3623b52-a2b8-429a-98b1-c3f1266a0824"],
 ",  where L is defined in eq. (4.3) of Etingof-Felder-Ma-Veselov:"
}], "Text",
 CellChangeTimes->{{3.843203516166296*^9, 3.843203590668653*^9}, {
   3.843203621988597*^9, 3.843203622613122*^9}, 3.8432041405109663`*^9, {
   3.843204281819227*^9, 3.8432042832352123`*^9}, {3.843204487982952*^9, 
   3.843204492158863*^9}, {3.843208745211207*^9, 3.843208746562697*^9}, 
   3.84378668625379*^9},ExpressionUUID->"82a19450-fb72-464f-8919-\
028d57e25629"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gEFMV", "[", "4", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gEFMV", "[", "3", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gEFMV", "[", "2", "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"a0", " ", "p"}], " ", "+", " ", 
     RowBox[{"a1", " ", "p3"}], " ", "-", 
     RowBox[{"2", "k", 
      RowBox[{"(", 
       RowBox[{"k", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"p1", "+", "p2"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gEFMV", "[", "1", "]"}], "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{
     RowBox[{"b0", " ", "dp"}], " ", "+", " ", 
     RowBox[{"b1", " ", "dp3"}], " ", "-", 
     RowBox[{"2", "k", 
      RowBox[{"(", 
       RowBox[{"k", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dp1", "+", "dp2"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gEFMV", "[", "0", "]"}], "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"k", 
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"k", "+", "3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"k", "-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1", "^", "2"}], "+", 
         RowBox[{"p2", "^", "2"}]}], ")"}]}], " ", "+", 
      RowBox[{"k", 
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}], "\[Alpha]", " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "-", "p2"}], ")"}]}], "+", 
      RowBox[{"c0", " ", 
       RowBox[{"p", "^", "2"}]}], "+", 
      RowBox[{"c1", " ", 
       RowBox[{"p3", "^", "2"}]}]}], "]"}]}], ";"}], " "}]}], "Code",
 CellChangeTimes->{{3.8432036040833197`*^9, 3.843203692746125*^9}, {
  3.843203732476055*^9, 3.843203783654913*^9}, {3.843203854279497*^9, 
  3.843203866733995*^9}, {3.8437846221877527`*^9, 3.843784622717297*^9}, {
  3.843784655029003*^9, 3.843784655796665*^9}, {3.8437848504094343`*^9, 
  3.843784865489435*^9}},
 CellLabel->
  "(Debug) In[663]:=",ExpressionUUID->"58836003-e421-45a1-8997-6bb20884ea02"],

Cell[TextData[{
 "Comment: In ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gEFMV", "0"], TraditionalForm]],ExpressionUUID->
  "af542df5-a4c6-4784-a3a8-92a80a8b2bcf"],
 "(z), the initial value for \[Lambda] in eqn. (4.3) of \
Etingof-Felder-Ma-Veselov was incorrect. In particular, it did not allow for \
algebraic integrability. In our work we found that the correct value should \
be \[Lambda] = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "1"], TraditionalForm]],ExpressionUUID->
  "eb3c38cf-4d46-4cff-941c-bd29d2ed079d"],
 "-",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "0"], ","}], TraditionalForm]],ExpressionUUID->
  "f666bbe7-de3c-433c-bb3c-c8d3a84cdf56"],
 " and this value is indeed necessary to relate the vertex operator to the \
EFMV operator."
}], "Text",
 CellChangeTimes->{{3.843203872484321*^9, 3.843203890860159*^9}, {
  3.843204006922956*^9, 3.843204132575162*^9}, {3.843216804568392*^9, 
  3.843216817855624*^9}},ExpressionUUID->"448ff111-631b-4470-89fb-\
6520fe3b6abf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparing the vertex operator and the EFMV operator", "Subsection",
 CellChangeTimes->{{3.8432041932850723`*^9, 3.843204201181198*^9}, {
  3.8432042551399307`*^9, 
  3.843204259083666*^9}},ExpressionUUID->"5b68a5a3-90e5-40e8-97c5-\
71a261ecae18"],

Cell[TextData[{
 "First, for n=0,1,2, we rewrite ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gEFMV", "n"], TraditionalForm]],ExpressionUUID->
  "418c5643-57e8-4578-b628-84b87d1093f8"],
 "(z) = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", 
    RowBox[{
     RowBox[{"n", "/", "2"}], "-", "2"}]], TraditionalForm]],ExpressionUUID->
  "ff881175-ca8a-488a-9c08-ee89f19e4807"],
 "(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "-", 
      SuperscriptBox["p", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"n", "/", "2"}], "-", "2"}]], TraditionalForm]],ExpressionUUID->
  "81665646-5361-4d4b-aa95-98f89b5286a6"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["fEFMV", "n"], TraditionalForm]],ExpressionUUID->
  "b0cb9fdd-3907-44bd-bd4a-1ef15b2d9644"],
 "(z), where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["fEFMV", "n"], TraditionalForm]],ExpressionUUID->
  "6afc28e9-3f11-4143-8b60-5b8f88b658bb"],
 "(z) is a polynomial in ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],ExpressionUUID->
  "a2d1d3ee-7c3c-4d38-820e-028f90d95145"],
 " = \[WeierstrassP](z).  "
}], "Text",
 CellChangeTimes->{{3.843204339734057*^9, 3.843204463782881*^9}, {
  3.8432044946857224`*^9, 3.843204539412706*^9}, {3.8432659117192507`*^9, 
  3.843265912728891*^9}},ExpressionUUID->"779c92a7-c005-4c80-a5dd-\
e0486b473d3a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fEFMV", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"p", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "-", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}], " ", 
      RowBox[{"gEFMV", "[", "2", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], " ", "&&", " ", 
      RowBox[{"p", ">", " ", "\[Alpha]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fEFMV", "[", "1", "]"}], "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "^", "2"}], "-", 
         RowBox[{"\[Alpha]", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}], " ", 
      RowBox[{"gEFMV", "[", "1", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], " ", "&&", " ", 
      RowBox[{"p", ">", " ", "\[Alpha]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fEFMV", "[", "0", "]"}], " ", "=", " ", 
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"p", "^", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "-", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}], "^", "2"}], " ", 
     RowBox[{"gEFMV", "[", "0", "]"}]}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.843204607732317*^9, 3.843204667051919*^9}, {
   3.843204699016856*^9, 3.843204715064323*^9}, 3.843728248171399*^9},
 CellLabel->
  "(Debug) In[668]:=",ExpressionUUID->"5ded3d73-49be-4866-bf90-04d9027dcb1a"],

Cell[TextData[{
 "We assume the same behavior ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gN", "n"], TraditionalForm]],ExpressionUUID->
  "2c690ab0-e391-4768-9fff-96c16f9f694e"],
 "(z)=",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", 
    RowBox[{
     RowBox[{"n", "/", "2"}], "-", "2"}]], TraditionalForm]],ExpressionUUID->
  "c4155fe1-3080-4139-a879-82a8b9a3b125"],
 "(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "-", 
      SuperscriptBox["p", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"n", "/", "2"}], "-", "2"}]], TraditionalForm]],ExpressionUUID->
  "0bb50c61-c270-49b4-ad04-8d3276967cf9"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["fN", "n"], TraditionalForm]],ExpressionUUID->
  "ae236dd9-ba07-4704-99a4-89cf978bfe71"],
 "(z) for the vertex operator:"
}], "Text",
 CellChangeTimes->{{3.8432072071772327`*^9, 
  3.843207259960026*^9}},ExpressionUUID->"3efa3c71-8226-4b68-81f5-\
95a65476ce3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fN", "[", "2", "]"}], "=", 
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"p", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "-", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}], " ", 
      RowBox[{"gN", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], " ", "&&", " ", 
      RowBox[{"p", ">", "\[Alpha]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fN", "[", "1", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "^", "2"}], "-", 
          RowBox[{"\[Alpha]", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], " ", 
       RowBox[{"gN", "[", "1", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"\[Alpha]", ">", "0"}], " ", "&&", " ", 
       RowBox[{"p", ">", " ", "\[Alpha]"}]}]}], "]"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{"the", " ", "square", " ", "roots", " ", "in", " ", 
    RowBox[{"fN", "[", "1", "]"}], " ", "require", " ", "simplification", " ",
     "to", " ", "be", " ", "put", " ", "in", " ", "polynomial", " ", "form"}],
    "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fN", "[", "0", "]"}], "=", 
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"p", "^", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "-", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}], "^", "2"}], " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gN", "[", "0", "]"}], "-", "\[Epsilon]"}], ")"}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", ">", "0"}], " ", "&&", " ", 
        RowBox[{"p", ">", "\[Alpha]"}]}]}], "]"}]}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.843207276959963*^9, 3.8432073398863688`*^9}, {
  3.8432074356445436`*^9, 3.843207436028113*^9}, {3.843207966591083*^9, 
  3.843207970031052*^9}, {3.843208479394073*^9, 3.8432084807300453`*^9}, {
  3.8432085973271914`*^9, 3.843208603190515*^9}, {3.843210535119439*^9, 
  3.8432105633972473`*^9}},
 CellLabel->
  "(Debug) In[671]:=",ExpressionUUID->"55ecfcfd-0bf3-416b-8031-d985c89c9f5f"],

Cell[TextData[{
 "We can then solve all free parameters in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["gEFMV", "n"], "(", "z", ")"}], TraditionalForm]],
  ExpressionUUID->"5633e0f1-4118-4c92-8d17-e86c3d4bd0f6"],
 ", as well as the energy shift \[Epsilon], for the parameters (d,\
\[CapitalDelta],l,\[ScriptL]) of the vertex operator:"
}], "Text",
 CellChangeTimes->{{3.843208064499486*^9, 3.8432080736917133`*^9}, {
  3.8432087605137157`*^9, 3.8432087606898727`*^9}, {3.843209431794238*^9, 
  3.843209507590104*^9}, {3.843266951978725*^9, 
  3.843266967219002*^9}},ExpressionUUID->"7a9d0815-7d2b-4db8-b496-\
4e890cd59e7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bothmaps", " ", "=", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"fN", "[", "0", "]"}], ",", "p"}], "]"}], "==", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"fEFMV", "[", "0", "]"}], ",", "p"}], "]"}]}], " ", "&&", 
        " ", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"fN", "[", "1", "]"}], ",", "p"}], "]"}], "==", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"fEFMV", "[", "1", "]"}], ",", "p"}], "]"}]}], " ", "&&", 
        "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"fN", "[", "2", "]"}], ",", "p"}], "]"}], "==", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"fEFMV", "[", "2", "]"}], ",", "p"}], "]"}]}]}], ",", "\n",
        "\t\t\t", 
       RowBox[{"{", 
        RowBox[{
        "k", ",", "a0", ",", "a1", ",", "b0", ",", "b1", ",", "c0", ",", "c1",
          ",", "\[Lambda]", ",", "\[Epsilon]"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", "\n", 
   RowBox[{
    RowBox[{
    "The", " ", "two", " ", "solutions", " ", "to", " ", "the", " ", "system",
      " ", "only", " ", "differ", " ", "in", " ", 
     RowBox[{"k", ":", " ", "k"}]}], "=", 
    RowBox[{
     RowBox[{
      FormBox[
       SubscriptBox["l", "1"],
       TraditionalForm], "-", 
      FormBox[
       SubscriptBox["l", "2"],
       TraditionalForm], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "or", " ", "k"}]}], "=", 
     RowBox[{
      RowBox[{
       FormBox[
        SubscriptBox["l", "2"],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["l", "1"],
        TraditionalForm], "-", 
       RowBox[{
        RowBox[{"1", "/", "2."}], "\n", "The", " ", "two", " ", "solutions", 
        " ", "are", " ", "related", " ", "by", " ", "a", " ", "permutation", 
        " ", "of", " ", 
        RowBox[{"multiplicities", ":", " ", "k"}]}]}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}], "."}]}]}]}]}], "  ", "\n", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"map", " ", "=", " ", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"fN", "[", "0", "]"}], ",", "p"}], "]"}], "==", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"fEFMV", "[", "0", "]"}], ",", "p"}], "]"}]}], " ", "&&", 
       " ", "\n", "\t\t\t", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"fN", "[", "1", "]"}], ",", "p"}], "]"}], "==", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"fEFMV", "[", "1", "]"}], ",", "p"}], "]"}]}], " ", "&&", 
       "\n", "\t\t\t", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"fN", "[", "2", "]"}], ",", "p"}], "]"}], "==", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"fEFMV", "[", "2", "]"}], ",", "p"}], "]"}]}]}], ",", "\n", 
      "\t\t\t", 
      RowBox[{"{", 
       RowBox[{
       "k", ",", "a0", ",", "a1", ",", "b0", ",", "b1", ",", "c0", ",", "c1", 
        ",", "\[Lambda]", ",", "\[Epsilon]"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "pick", " ", "the", " ", "first", " ", "solution", " ", 
     "without", " ", "loss", " ", "of", " ", 
     RowBox[{"generality", ":", " ", "k"}]}], "=", 
    RowBox[{
     FormBox[
      SubscriptBox["l", "1"],
      TraditionalForm], "-", 
     FormBox[
      SubscriptBox["l", "2"],
      TraditionalForm], "-", 
     RowBox[{"1", "/", "2."}]}]}], "*)"}], "\t\t\t\t\t\t"}]}], "Code",
 CellChangeTimes->{{3.843209517974833*^9, 3.84320957940903*^9}, {
   3.843209776345066*^9, 3.843209862822641*^9}, {3.84320999360248*^9, 
   3.8432099944434633`*^9}, 3.8437850162678757`*^9, {3.843785293716724*^9, 
   3.843785362753776*^9}, {3.8437853993883667`*^9, 3.8437854702660646`*^9}, {
   3.8437855083132677`*^9, 3.8437856293434668`*^9}},
 CellLabel->
  "(Debug) In[674]:=",ExpressionUUID->"aa6a0a03-5034-4351-a327-f3692755106d"],

Cell[TextData[{
 "One can immediately check that the above solution satisfies \[Lambda] = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "1"], TraditionalForm]],ExpressionUUID->
  "393a82ae-8772-4c87-9b94-36fbb851c4cb"],
 "-",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "0"], ","}], TraditionalForm]],ExpressionUUID->
  "1d4581ba-adc8-46c1-93e5-5cfce9dc11b2"]
}], "Text",
 CellChangeTimes->{{3.843210354521338*^9, 
  3.843210405058282*^9}},ExpressionUUID->"4e7d0f04-ad59-421d-8c86-\
2d9475122bee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]sol", " ", "=", " ", 
   RowBox[{"\[Lambda]", "/.", "map"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "0", "]"}], " ", "=", " ", 
   RowBox[{"a0", "/.", "map"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "1", "]"}], "=", 
   RowBox[{"a1", "/.", "map"}]}], ";"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Lambda]sol", "==", 
   RowBox[{
    RowBox[{"asol", "[", "1", "]"}], "-", 
    RowBox[{"asol", "[", "0", "]"}]}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.843210429082202*^9, 3.84321049890245*^9}, {
  3.8432170190831947`*^9, 3.843217030505026*^9}, {3.843219011704718*^9, 
  3.843219035455717*^9}},
 CellLabel->
  "(Debug) In[680]:=",ExpressionUUID->"7aacb4e7-3d9e-4a83-8d34-d69a938146b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3) Calogero-Moser multiplicities from vertex quantum numbers", "Section",
 CellChangeTimes->{{3.843210645770905*^9, 3.843210666553845*^9}, {
  3.843217201572816*^9, 
  3.843217202013183*^9}},ExpressionUUID->"f714d04d-5216-4cd7-9263-\
ef713602a1c3"],

Cell[CellGroupData[{

Cell["Multiplicities of the d-deformed operator", "Subsection",
 CellChangeTimes->{{3.843210853295163*^9, 3.843210858829198*^9}, {
  3.843213583825075*^9, 
  3.843213585656739*^9}},ExpressionUUID->"41f6d537-6d35-43e8-8f65-\
21e6ccd44ce6"],

Cell["\<\
Even in the d-deformation, the k-parameter is always the same:\
\>", "Text",
 CellChangeTimes->{{3.843210908531767*^9, 
  3.8432109212355547`*^9}},ExpressionUUID->"a8415dfb-e865-4c38-b3dc-\
893d096fede3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ksol", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"k", "/.", "map"}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.843210926938323*^9, 3.843210941555643*^9}},
 CellLabel->
  "(Debug) In[684]:=",ExpressionUUID->"bbe02c25-9d3b-4a63-b16d-08bfcf3eab80"],

Cell[TextData[{
 "The simplest way to obtain the other multiplicities is from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "885e0a3a-81b2-4348-b43f-ee3414c8560d"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"1", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "649442a3-307d-4760-8ed9-181a5ff4d17d"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"2", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "d9fb7a86-80e8-40e0-88a7-8d5561b9c292"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"3", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "05510f4b-afb2-42e2-9e34-52483cb9e845"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"4", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "9968fdb1-206c-4536-8767-3a857d6c7a1b"],
 " for \[Nu]=0,1. In both cases, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "0738bca3-9fa5-4ac9-9365-2edb9b8c1331"],
 " is a polynomial of order 4 in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "3"], TraditionalForm]],ExpressionUUID->
  "1159fa25-cb3f-431f-9397-a8a1012cf319"],
 " with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "9bbd2524-ca50-4da1-abe1-52f0a0325559"],
 " = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", "3"], "4"], TraditionalForm]],
  ExpressionUUID->"f524ea53-19ff-4db4-98f8-fd227feeda83"],
 " +O(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", "3"], "3"], TraditionalForm]],
  ExpressionUUID->"047ab6c2-2467-4b99-812b-0b13bd2147e1"],
 "). Combining this with the constraint ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"1", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "b2ff90a2-23c3-43ab-9b8e-76637c588394"],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"2", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "17efcf4c-4662-492a-b8c4-8f5d059325e2"],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"3", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "9be7cca2-0906-4932-a16d-7253b03e15ce"],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"4", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "ddf36447-78ec-4e99-bd2f-af0344fa61c8"],
 "=6, we can then express the multiplicities as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"i", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "ff6dd060-b2d7-42e0-a857-0bebca5cfa58"],
 "=\[PlusMinus]( ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "3"], TraditionalForm]],ExpressionUUID->
  "0aca7970-cf5d-4880-9b81-7d85b4beedf7"],
 "-",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"3", ",", "i", ",", "\[Nu]"}]], "\[Star]"], TraditionalForm]],
  ExpressionUUID->"bd332910-1e4f-40ab-8ed4-91f6134622d5"],
 "), where ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"3", ",", "i", ",", "\[Nu]"}]], "\[Star]"], TraditionalForm]],
  ExpressionUUID->"f00c306f-3991-4592-b8b4-1cee2f6296a0"],
 " solves ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "d67107b9-21b8-4672-9375-6794ee63b2e4"],
 "=0."
}], "Text",
 CellChangeTimes->{{3.843210866508011*^9, 3.843210897852111*^9}, {
  3.843210947963401*^9, 3.843211205349231*^9}, {3.843211750367999*^9, 
  3.8432117841250687`*^9}, {3.843211839940963*^9, 3.843211849435637*^9}, {
  3.8432118936837797`*^9, 3.84321202800033*^9}, {3.843213154319646*^9, 
  3.8432131863026733`*^9}, {3.843213354642192*^9, 3.843213363114493*^9}, {
  3.843265931966488*^9, 
  3.84326597387707*^9}},ExpressionUUID->"3d13473c-3363-4cd1-848c-\
b930c486ab25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"csol", "[", "0", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"c0", "/.", "map"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"csol", "[", "1", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"c1", "/.", "map"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Delta3s", "[", "nu", "]"}], "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"csol", "[", "nu", "]"}], "==", "0"}], ",", 
      "\[CapitalDelta]3"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]3zero", "[", 
      RowBox[{"i", ",", "nu"}], "]"}], "=", 
     RowBox[{"\[CapitalDelta]3", "/.", 
      RowBox[{
       RowBox[{"Delta3s", "[", "nu", "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"All", " ", "solutions", " ", 
     SuperscriptBox[
      SubscriptBox["\[CapitalDelta]", "3"], "\[Star]"], " ", "to", " ", 
     SubscriptBox["c", "\[Nu]"]}], "=", "0"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ms", "[", 
      RowBox[{"i", ",", "nu"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"sgns", "[", 
       RowBox[{"i", ",", "nu"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]3", "-", 
        RowBox[{"\[CapitalDelta]3zero", "[", 
         RowBox[{"i", ",", "nu"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "All", " ", "possible", " ", "multiplicities", " ", "of", " ", "the", " ",
      "form", " ", 
     FormBox[
      RowBox[{
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "\[Nu]"}]], "=", " ", 
        RowBox[{
         RowBox[{"sgns", "[", 
          RowBox[{"i", ",", "\[Nu]"}], "]"}], 
         RowBox[{"(", " ", 
          RowBox[{
           SubscriptBox["\[CapitalDelta]", "3"], "-", 
           SuperscriptBox[
            SubscriptBox["\[CapitalDelta]", "3"], "\[Star]"]}], ")"}]}]}], 
       ",", " "}],
      TraditionalForm], "where", " ", 
     RowBox[{"sgns", "[", 
      RowBox[{"i", ",", "\[Nu]"}], "]"}]}], "=", " ", 
    RowBox[{"\[PlusMinus]", "1."}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"signAttribution", "[", "nu", "]"}], "=", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Solve", "[", "\n", "\t\t\t\t\t\t\t", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"sgns", "[", 
              RowBox[{"1", ",", "nu"}], "]"}], "^", "2"}], " ", "==", "1"}], 
           " ", "&&", " ", "\n", "\t\t\t\t\t\t\t", 
           RowBox[{
            RowBox[{
             RowBox[{"sgns", "[", 
              RowBox[{"2", ",", "nu"}], "]"}], "^", "2"}], "==", "1"}], "  ", 
           "&&", " ", "\n", "\t\t\t\t\t\t\t", 
           RowBox[{
            RowBox[{
             RowBox[{"sgns", "[", 
              RowBox[{"3", ",", "nu"}], "]"}], "^", "2"}], "==", "1"}], "  ", 
           "&&", "  ", "\n", "\t\t\t\t\t\t\t", 
           RowBox[{
            RowBox[{
             RowBox[{"sgns", "[", 
              RowBox[{"4", ",", "nu"}], "]"}], "^", "2"}], "==", "1"}], "  ", 
           "&&", " ", "\n", "\t\t\t\t\t\t\t", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"ms", "[", 
               RowBox[{"i", ",", "nu"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "==", 
            "6"}]}], ",", "\n", "\t\t\t\t\t\t\t", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sgns", "[", 
             RowBox[{"1", ",", "nu"}], "]"}], ",", 
            RowBox[{"sgns", "[", 
             RowBox[{"2", ",", "nu"}], "]"}], ",", 
            RowBox[{"sgns", "[", 
             RowBox[{"3", ",", "nu"}], "]"}], ",", 
            RowBox[{"sgns", "[", 
             RowBox[{"4", ",", "nu"}], "]"}]}], "}"}]}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "each", " ", "\[Nu]"}], "=", "0"}], ",", "1", ",", 
    " ", 
    RowBox[{
     RowBox[{
     "there", " ", "is", " ", "a", " ", "unique", " ", "set", " ", "of", " ", 
      "i"}], "=", "1"}], ",", "2", ",", "3", ",", 
    RowBox[{"4", " ", "signs", " ", "such", " ", "that", " ", 
     RowBox[{
      FormBox[
       RowBox[{
        RowBox[{
         SubscriptBox["m", 
          RowBox[{"1", ",", "\[Nu]"}]], "+", 
         SubscriptBox["m", 
          RowBox[{"2", ",", "\[Nu]"}]], "+", 
         SubscriptBox["m", 
          RowBox[{"3", ",", "\[Nu]"}]], "+", 
         SubscriptBox["m", 
          RowBox[{"4", ",", "\[Nu]"}]]}], "=", "6"}],
       TraditionalForm], "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"i", ",", "nu"}], "]"}], "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"ms", "[", 
       RowBox[{"i", ",", "nu"}], "]"}], "/.", 
      RowBox[{"signAttribution", "[", "nu", "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.843211803573007*^9, 3.8432118291485653`*^9}, {
  3.8432120300264053`*^9, 3.843212133374236*^9}, {3.843212714961164*^9, 
  3.843213090500688*^9}, {3.843213200747601*^9, 3.843213263456777*^9}, {
  3.8432133112488194`*^9, 3.8432134408773823`*^9}, {3.843213490243862*^9, 
  3.843213534762023*^9}, {3.843216994165523*^9, 3.8432169969726*^9}},
 CellLabel->
  "(Debug) In[685]:=",ExpressionUUID->"5b8afd26-88fe-4126-b048-9b6354b23303"],

Cell[TextData[{
 "We can now check that the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "18d67836-35ac-4cfe-b640-cfd7d0038340"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["b", "\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "aa70512a-b36a-4cd0-9561-4bf6c9d7927a"],
 "-parameters satisfy the correct expressions in terms of the multiplicities:\
\na) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "7eaa88de-75f2-439d-ad36-71b512dde6b1"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", "11"}], " ", "+", " ", 
    UnderscriptBox["\[Sum]", 
     RowBox[{"1", "\[LessEqual]", "i", "<", "j", "\[LessEqual]", "4"}]]}], 
   TraditionalForm]],ExpressionUUID->"7549bd06-c4ed-40d4-bc4f-1794fec0bc07"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"i", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "a1cfd573-e104-4c8c-8137-663f111b2cab"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"j", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "3d096993-06e6-4563-88f3-c143773524dc"],
 "\nb) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "f60c7f02-a504-408f-a45f-1d2dc630b258"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    FractionBox[
     SubscriptBox["a", "\[Nu]"], "2"], "+", " ", 
    RowBox[{
     FractionBox["1", "2"], 
     UnderscriptBox["\[Sum]", 
      RowBox[{
      "1", "\[LessEqual]", "i", "<", "j", "<", "k", "\[LessEqual]", 
       "4"}]]}]}], TraditionalForm]],ExpressionUUID->
  "8ef0ddf9-b6c1-43a3-85d8-4f687803086d"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"i", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "592e6c3e-d4c4-4e9e-86c8-04ce0ce3e065"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"j", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "d6befcc1-076d-4a4c-9902-c03b159d3d32"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", 
     RowBox[{"k", ",", "\[Nu]"}]], " "}], TraditionalForm]],ExpressionUUID->
  "3fe18686-b5a6-4bd5-afdd-028b1c65da6e"],
 "."
}], "Text",
 CellChangeTimes->{{3.843213564441208*^9, 3.843213619088051*^9}, {
  3.843215338684758*^9, 3.84321551123956*^9}, {3.84321693492494*^9, 
  3.8432169557865057`*^9}, {3.8432180424477997`*^9, 3.8432180434821243`*^9}, {
  3.84321809013308*^9, 3.843218091543681*^9}, {3.843218155296638*^9, 
  3.843218197423167*^9}, {3.8432201696695967`*^9, 3.84322022283304*^9}, {
  3.843220257720541*^9, 3.843220349592696*^9}, {3.8432660087291718`*^9, 
  3.8432660113808804`*^9}, {3.843786260568151*^9, 
  3.8437862891996193`*^9}},ExpressionUUID->"3a468b5b-69b8-4268-9979-\
cee8a1bbbfdd"],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"aCM", "[", "nu", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"j", ",", "nu"}], "]"}], 
           RowBox[{"m", "[", 
            RowBox[{"k", ",", "nu"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"nu", ",", "0", ",", "4"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "0", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"a0", "/.", "map"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "1", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"a1", "/.", "map"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"bCM", "[", "nu", "]"}], "=", "\n", "\t", 
     RowBox[{"Simplify", "[", "\n", "\t\t\t", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{
        RowBox[{"aCM", "[", "nu", "]"}], "/", "2"}], "+", "\n", "\t\t\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", 
                RowBox[{"j", ",", "nu"}], "]"}], 
               RowBox[{"m", "[", 
                RowBox[{"k", ",", "nu"}], "]"}], 
               RowBox[{"m", "[", 
                RowBox[{"l", ",", "nu"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", 
                RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}], ",", "\n", 
    "\t\t\t\t", 
    RowBox[{"{", 
     RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"bsol", "[", "0", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"b0", "/.", "map"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bsol", "[", "1", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"b1", "/.", "map"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"aCM", "[", "0", "]"}], "==", 
   RowBox[{"asol", "[", "0", "]"}]}], "]"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"aCM", "[", "1", "]"}], "==", 
   RowBox[{"asol", "[", "1", "]"}]}], "]"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"bCM", "[", "0", "]"}], "==", 
   RowBox[{"bsol", "[", "0", "]"}]}], "]"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"bCM", "[", "1", "]"}], "==", 
   RowBox[{"bsol", "[", "1", "]"}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.843213638183012*^9, 3.843213736668119*^9}, {
   3.843213829523459*^9, 3.843213834955085*^9}, {3.8432138726825438`*^9, 
   3.843213901315794*^9}, {3.843214071525166*^9, 3.843214074452434*^9}, {
   3.8432145770962067`*^9, 3.843214704607197*^9}, {3.843214759214295*^9, 
   3.843214786370141*^9}, {3.8432148727210703`*^9, 3.8432148992330093`*^9}, {
   3.843215226696279*^9, 3.843215252887438*^9}, {3.8432153002542763`*^9, 
   3.8432153265252123`*^9}, {3.843216861057006*^9, 3.8432169198368797`*^9}, {
   3.8432180596265717`*^9, 3.843218080890451*^9}, {3.843218111877059*^9, 
   3.843218116192904*^9}, {3.843218240533925*^9, 3.843218351249645*^9}, 
   3.843218821686738*^9, {3.843219593731604*^9, 3.843219646976006*^9}, {
   3.843219685690222*^9, 3.843219739869652*^9}, {3.843219796997602*^9, 
   3.843219831124528*^9}, {3.8432198638754272`*^9, 3.843219906202797*^9}, {
   3.843219942395348*^9, 3.8432199760643253`*^9}, {3.8432200152889137`*^9, 
   3.843220016277673*^9}, {3.843220054606346*^9, 3.8432200836700497`*^9}, {
   3.843220139206628*^9, 3.843220143124707*^9}, {3.84322036215042*^9, 
   3.843220364678288*^9}, {3.843784965640922*^9, 3.843784969320428*^9}},
 CellLabel->
  "(Debug) In[692]:=",ExpressionUUID->"465a7d8d-2217-4c3d-ba20-8fac9c163891"],

Cell[TextData[{
 "Comment: It is important to notice that the multiplicities ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"1", ",", "0"}]], TraditionalForm]],ExpressionUUID->
  "78b46b03-2d6b-48ac-9890-f9488d3f05c4"],
 "and",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["m", 
     RowBox[{"2", ",", "0"}]]}], TraditionalForm]],ExpressionUUID->
  "28658d07-d31d-472d-be41-2ace29c4ec85"],
 "are not linear in (d,\[CapitalDelta],l,\[ScriptL]), but are instead \
proportional to square roots of quadratic forms in (d,\[ScriptL]). These \
quadratic forms are perfect squares of linear forms whenever d=4 or ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptL]", "1"], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"d21897cd-9263-4c06-a7e8-271ef9d5e856"],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptL]", "2"], "=", "0", " "}], TraditionalForm]],
  ExpressionUUID->"ed567649-7043-4a92-ac02-952dd373b8be"],
 ". "
}], "Text",
 CellChangeTimes->{{3.843215534527467*^9, 
  3.843215752081703*^9}},ExpressionUUID->"d678b45d-2108-492e-97fc-\
524e2f4c0007"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calogero-Moser multiplicities of the three vertex types", "Subsection",
 CellChangeTimes->{{3.843215766840908*^9, 
  3.843215849191902*^9}},ExpressionUUID->"3769ee21-729d-4c32-9524-\
03eda5b42fb9"],

Cell[CellGroupData[{

Cell["Type III", "Subsubsection",
 CellChangeTimes->{{3.8432158725422497`*^9, 
  3.843215873750592*^9}},ExpressionUUID->"f39f32ee-87a4-4b2c-92cb-\
4537835cfd80"],

Cell[TextData[{
 "Here we set d=4 and, without loss of generality,  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptL]", "2"], ">", " "}], TraditionalForm]],
  ExpressionUUID->"d580ad12-2bc8-4e7f-bde8-1afeb66fd42d"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "1"], TraditionalForm]],ExpressionUUID->
  "1d9ac99c-1593-452d-8a1d-30c0637d2077"],
 "."
}], "Text",
 CellChangeTimes->{{3.843215884718544*^9, 3.843215999707946*^9}, {
  3.8432184963807993`*^9, 3.843218497140811*^9}, {3.843266360403372*^9, 
  3.843266363187065*^9}},ExpressionUUID->"8e5ba47a-5e86-4b17-8146-\
f5648b497c4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"mIII", "[", 
      RowBox[{"i", ",", "nu"}], "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"i", ",", "nu"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", "4"}], "}"}]}], ",", 
       RowBox[{"\[ScriptL]2", ">", "\[ScriptL]1"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}], " "}]], "Code",
 CellChangeTimes->{{3.8432160021080103`*^9, 3.843216054396401*^9}, {
  3.8432663447004833`*^9, 3.843266346251607*^9}},
 CellLabel->
  "(Debug) In[702]:=",ExpressionUUID->"c191cbef-5459-47c1-b361-75e08d261cf6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mIII", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["3", "2"], "-", "l1", "-", "l2", "+", 
    RowBox[{"2", " ", "\[ScriptL]1"}], "-", 
    RowBox[{"2", " ", "\[ScriptL]2"}], "-", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mIII", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["3", "2"], "-", "l1", "-", "l2", "-", 
    RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
    RowBox[{"2", " ", "\[ScriptL]2"}], "-", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mIII", "[", 
    RowBox[{"3", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["3", "2"], "+", "l1", "+", "l2", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "+", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mIII", "[", 
    RowBox[{"4", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["3", "2"], "+", "l1", "+", "l2", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mIII", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "2"]}], "-", "l1", "-", "l2", "+", 
    RowBox[{"2", " ", "\[ScriptL]1"}], "+", 
    RowBox[{"2", " ", "\[ScriptL]2"}], "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mIII", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["5", "2"]}], "-", "l1", "-", "l2", "-", 
   RowBox[{"2", " ", "\[ScriptL]1"}], "-", 
   RowBox[{"2", " ", "\[ScriptL]2"}], "+", 
   "\[CapitalDelta]3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mIII", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "=", 
  RowBox[{
   FractionBox["27", "2"], "+", "l1", "+", "l2", "-", 
   RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", 
   RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", 
   "\[CapitalDelta]3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mIII", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "2"]}], "+", "l1", "+", "l2", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "+", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843266139209785*^9, 3.843266263489476*^9}, {
  3.843266385899354*^9, 3.8432664029087677`*^9}, {3.843266447588015*^9, 
  3.8432664831684437`*^9}},ExpressionUUID->"13e00eb6-8685-4a56-966a-\
24e4ed500df1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Type II", "Subsubsection",
 CellChangeTimes->{{3.8432161587834883`*^9, 
  3.843216160183938*^9}},ExpressionUUID->"9c022fab-7773-470b-9984-\
fe9c93db0393"],

Cell[TextData[{
 "Here we set  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptL]", "1"], ">", " "}], TraditionalForm]],
  ExpressionUUID->"8f476134-7aef-4b21-a003-62e1ae7cc7b4"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "2"], TraditionalForm]],ExpressionUUID->
  "213562fd-24f8-4e73-b254-757d8c5898a1"],
 "=0."
}], "Text",
 CellChangeTimes->{{3.8432161665855103`*^9, 3.843216172519573*^9}, {
  3.843218458492242*^9, 
  3.843218495173053*^9}},ExpressionUUID->"995bbd7e-d2b0-4414-8b1c-\
0c7dce0570cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"mII", "[", 
      RowBox[{"i", ",", "nu"}], "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"i", ",", "nu"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[ScriptL]2", "->", "0"}], "}"}]}], ",", 
       RowBox[{"\[ScriptL]1", ">", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", "d"}], ")"}], "/", "2"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}], " "}]], "Code",
 CellChangeTimes->{{3.843216181770121*^9, 3.843216200366186*^9}, {
  3.843216231342011*^9, 3.843216238351071*^9}},
 CellLabel->
  "(Debug) In[703]:=",ExpressionUUID->"db83f7f6-c991-49da-a529-99332ab279c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mII", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["15", "2"], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "d"}], "-", "l1", "-", " ", "l2", "-", 
    RowBox[{"2", "\[ScriptL]1"}], "-", " ", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mII", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", "+", 
    FractionBox["d", "2"], "-", " ", "l1", "-", " ", "l2", "+", 
    RowBox[{"2", " ", "\[ScriptL]1"}], "-", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mII", "[", 
   RowBox[{"3", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], "+", 
   FractionBox["d", "2"], "+", "l1", "+", "l2", "-", 
   RowBox[{"2", " ", "\[CapitalDelta]1"}], "+", 
   RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", 
   "\[CapitalDelta]3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mII", "[", 
    RowBox[{"4", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox["d", "2"], "+", "l1", "+", "l2", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mII", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"], "-", "l1", "-", "l2", "+", 
    RowBox[{"2", " ", "\[ScriptL]1"}], "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mII", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["15", "2"], "-", 
    FractionBox[
     RowBox[{"5", " ", "d"}], "2"], "-", "l1", "-", "l2", "-", 
    RowBox[{"2", " ", "\[ScriptL]1"}], "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mII", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"7", " ", "d"}], "2"], "+", "l1", "+", "l2", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mII", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"], "+", "l1", "+", "l2", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "+", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", "\[CapitalDelta]3"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8432664162188473`*^9, 3.843266424705881*^9}, {
  3.843266527554762*^9, 
  3.843266656836884*^9}},ExpressionUUID->"5a38f275-0a81-4eba-b595-\
629c1f46cd07"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Type I", "Subsubsection",
 CellChangeTimes->{{3.843216319070077*^9, 
  3.843216319691492*^9}},ExpressionUUID->"d070e775-9b02-4aed-8a19-\
0b995eb1c025"],

Cell[TextData[{
 "Here we set  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "1"], TraditionalForm]],ExpressionUUID->
  "8aac876c-8980-4b4b-acaf-1b348134d852"],
 "= ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "2"], TraditionalForm]],ExpressionUUID->
  "b554eed8-aa5c-4639-b6b3-ae3280425fcb"],
 "=0."
}], "Text",
 CellChangeTimes->{{3.8432163235316753`*^9, 3.843216353715104*^9}, {
  3.8432184892368717`*^9, 3.8432184991565447`*^9}, {3.843219054463813*^9, 
  3.843219055310849*^9}},ExpressionUUID->"1e335a71-570e-403a-807a-\
5fd23850b2fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"mI", "[", 
      RowBox[{"i", ",", "nu"}], "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"i", ",", "nu"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[ScriptL]1", "->", "0"}], ",", 
          RowBox[{"\[ScriptL]2", "->", "0"}]}], "}"}]}], ",", 
       RowBox[{"d", ">", "4"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"nu", ",", "0", ",", "1"}], "}"}]}], "]"}], " "}]], "Code",
 CellChangeTimes->{{3.843216360300538*^9, 3.843216413745585*^9}},
 CellLabel->
  "(Debug) In[704]:=",ExpressionUUID->"1bccd699-7fb8-42a8-bfa7-6b381b36bc9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mI", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", " ", 
   RowBox[{
    FractionBox["15", "2"], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "d"}], "-", " ", "l1", "-", " ", "l2", "-", 
    "\[CapitalDelta]3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mI", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox["d", "2"], "-", " ", "l1", "-", "l2", "-", " ", 
    "\[CapitalDelta]3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mI", "[", 
    RowBox[{"3", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox["d", "2"], "+", "l1", "+", "l2", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "+", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mI", "[", 
    RowBox[{"4", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox["d", "2"], "+", "l1", "+", "l2", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mI", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"], "-", "l1", "-", "l2", "+", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mI", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["15", "2"], "-", 
    FractionBox[
     RowBox[{"5", " ", "d"}], "2"], "-", "l1", "-", "l2", "+", 
    "\[CapitalDelta]3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mI", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"7", " ", "d"}], "2"], "+", "l1", "+", "l2", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", "\[CapitalDelta]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mI", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"], "+", "l1", "+", "l2", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]1"}], "+", 
    RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", "\[CapitalDelta]3"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8432664311795177`*^9, 3.843266440049206*^9}, {
  3.8432667402124863`*^9, 
  3.843266819944623*^9}},ExpressionUUID->"05d57507-9447-49b8-b2fc-\
c971e1c084ad"],

Cell[TextData[{
 "Note: The labeling i=1,2,3,4 of the multiplicities ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"i", ",", "\[Nu]"}]], TraditionalForm]],ExpressionUUID->
  "3e725545-8980-43db-9d85-5037d25f5091"],
 " in the notebook differs from the paper. This labeling is ultimately \
arbitrary, because the operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "EFMV"], TraditionalForm]],ExpressionUUID->
  "4c193b75-081a-48af-b54f-4be04602c3f4"],
 " and its parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "5283aee1-5715-42d5-94d9-bec5a21b978f"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{"  ", 
    SubscriptBox["b", "\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "4794cd2e-0b3f-4db0-9534-8e995f46f83e"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["c", "\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "37d8fdbd-03e7-4249-bf70-ab734f7a6340"],
 " are invariant under such relabelings."
}], "Text",
 CellChangeTimes->{{3.843219092997718*^9, 3.843219286985201*^9}, {
  3.8432193529833937`*^9, 
  3.843219354478396*^9}},ExpressionUUID->"7d8998f6-0a17-471c-879c-\
6beafc198cd9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4) The constant energy shift ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "EFMV"], ":=", " ", 
    SubscriptBox["L", "EFMV"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4c1ddead-c3aa-485e-84ae-40c3f14ecd6c"],
 "-H"
}], "Section",
 CellChangeTimes->{{3.843217109495261*^9, 3.8432171627910147`*^9}, {
  3.843217249652567*^9, 
  3.843217250067734*^9}},ExpressionUUID->"ac199f09-0a9f-46f3-b494-\
5678b484d6c8"],

Cell[TextData[{
 "In section 2) We determined the constant difference between the \
Etingof-Felder-Ma-Veselov operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "EFMV"], TraditionalForm]],ExpressionUUID->
  "ade205ac-545d-4aea-9c6f-29df63dc48a4"],
 " and the vertex operator H. "
}], "Text",
 CellChangeTimes->{{3.843217183885797*^9, 3.843217184630329*^9}, {
  3.843217251828362*^9, 
  3.84321730781948*^9}},ExpressionUUID->"d666933f-4844-4097-b653-\
304c2efba6f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEFMV", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "/", 
        RowBox[{"\[Alpha]", "^", "2"}]}], ")"}], "/.", "map"}], "]"}]}], 
   ";"}], " "}]], "Code",
 CellChangeTimes->{{3.8432173171706944`*^9, 3.8432173662022743`*^9}, {
  3.843217445839203*^9, 3.843217462370329*^9}, {3.843217514565998*^9, 
  3.843217522765705*^9}},
 CellLabel->
  "(Debug) In[705]:=",ExpressionUUID->"d9e29980-872c-4004-b55a-20ef5435c13f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EEFMV", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       RowBox[{"Plus", "[", 
         DynamicBox[
          FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], "]"}], 
       
       GridBox[{{
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["37616", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    -(299/4) + 19 ($CellContext`d^4/8) + 240 $CellContext`l1^3 - 
    60 $CellContext`l1^4 - 92 $CellContext`l2 + 106 $CellContext`l2^2 - 
    16 $CellContext`l2^3 + 4 $CellContext`l2^4 + 
    1608 $CellContext`\[ScriptL]1 + (
      352 $CellContext`l2) $CellContext`\[ScriptL]1 - (
     224 $CellContext`l2^2) $CellContext`\[ScriptL]1 - 
    1426 $CellContext`\[ScriptL]1^2 - (
     88 $CellContext`l2) $CellContext`\[ScriptL]1^2 + (
      56 $CellContext`l2^2) $CellContext`\[ScriptL]1^2 + 
    512 $CellContext`\[ScriptL]1^3 - 64 $CellContext`\[ScriptL]1^4 - 
    440 $CellContext`\[ScriptL]2 - (
     160 $CellContext`l2) $CellContext`\[ScriptL]2 + (
      32 $CellContext`l2^2) $CellContext`\[ScriptL]2 - (
     256 $CellContext`\[ScriptL]1) $CellContext`\[ScriptL]2 + 
    110 $CellContext`\[ScriptL]2^2 + (
      40 $CellContext`l2) $CellContext`\[ScriptL]2^2 - (
     8 $CellContext`l2^2) $CellContext`\[ScriptL]2^2 + (
      64 $CellContext`\[ScriptL]1^2) $CellContext`\[ScriptL]2^2 + 
    14 $CellContext`\[CapitalDelta]1^2 - (
     104 $CellContext`l2) $CellContext`\[CapitalDelta]1^2 + (
      56 $CellContext`l2^2) $CellContext`\[CapitalDelta]1^2 + (
      128 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]1^2 - (
     32 $CellContext`\[ScriptL]1^2) $CellContext`\[CapitalDelta]1^2 - (
     128 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]1^2 + (
      32 $CellContext`\[ScriptL]2^2) $CellContext`\[CapitalDelta]1^2 - 
    64 $CellContext`\[CapitalDelta]1^4 + 
    14 $CellContext`\[CapitalDelta]2^2 + (
      24 $CellContext`l2) $CellContext`\[CapitalDelta]2^2 - (
     8 $CellContext`l2^2) $CellContext`\[CapitalDelta]2^2 - (
     128 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]2^2 + (
      32 $CellContext`\[ScriptL]1^2) $CellContext`\[CapitalDelta]2^2 + (
      128 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]2^2 - (
     32 $CellContext`\[ScriptL]2^2) $CellContext`\[CapitalDelta]2^2 + (
      64 $CellContext`\[CapitalDelta]1^2) $CellContext`\[CapitalDelta]2^2 - ((
      1/3) $CellContext`d^3) (-12 + 26 $CellContext`l1 - 38 $CellContext`l2 + 
     50 $CellContext`\[ScriptL]1 - 14 $CellContext`\[ScriptL]2 - 
     2 $CellContext`\[CapitalDelta]1 + 62 $CellContext`\[CapitalDelta]2 - 
     29 $CellContext`\[CapitalDelta]3) + ((
       304 $CellContext`\[ScriptL]1) $CellContext`\[ScriptL]2) $CellContext`\
\[CapitalDelta]3 - (((
       32 $CellContext`l2) $CellContext`\[ScriptL]1) \
$CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]3 + ((
       80 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]2) \
$CellContext`\[CapitalDelta]3 - (((
       32 $CellContext`l2) $CellContext`\[CapitalDelta]1) $CellContext`\
\[CapitalDelta]2) $CellContext`\[CapitalDelta]3 - 
    97 $CellContext`\[CapitalDelta]3^2 - (
     16 $CellContext`l2) $CellContext`\[CapitalDelta]3^2 + (
      12 $CellContext`l2^2) $CellContext`\[CapitalDelta]3^2 + (
      224 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]3^2 - (
     56 $CellContext`\[ScriptL]1^2) $CellContext`\[CapitalDelta]3^2 - (
     32 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]3^2 + (
      8 $CellContext`\[ScriptL]2^2) $CellContext`\[CapitalDelta]3^2 - (
     56 $CellContext`\[CapitalDelta]1^2) $CellContext`\[CapitalDelta]3^2 + (
      8 $CellContext`\[CapitalDelta]2^2) $CellContext`\[CapitalDelta]3^2 - 
    2 $CellContext`\[CapitalDelta]3^4 + $CellContext`l1^2 (-278 - 
      48 $CellContext`l2 + 24 $CellContext`l2^2 + 
      32 $CellContext`\[ScriptL]1 - 8 $CellContext`\[ScriptL]1^2 - 
      224 $CellContext`\[ScriptL]2 + 56 $CellContext`\[ScriptL]2^2 - 
      8 $CellContext`\[CapitalDelta]1^2 + 56 $CellContext`\[CapitalDelta]2^2 - 
      52 $CellContext`\[CapitalDelta]3^2) + $CellContext`d^2 (-(155/4) - 
      197 ($CellContext`l1^2/3) + 59 ($CellContext`l2^2/3) + 
      896 ($CellContext`\[ScriptL]1/3) - 242 ($CellContext`\[ScriptL]1^2/3) - 
      320 ($CellContext`\[ScriptL]2/
       3) + (48 $CellContext`\[ScriptL]1) $CellContext`\[ScriptL]2 + 
      14 ($CellContext`\[ScriptL]2^2/3) - 
      4 $CellContext`\[CapitalDelta]1 + (
        32 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]1 - (
       32 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]1 - 
      218 ($CellContext`\[CapitalDelta]1^2/3) + 
      60 $CellContext`\[CapitalDelta]2 - (
       32 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]2 + (
        32 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]2 + (
        80 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]2 + 
      38 ($CellContext`\[CapitalDelta]2^2/3) + $CellContext`l2 (-(250/3) + 
        48 $CellContext`\[ScriptL]1 - 16 $CellContext`\[ScriptL]2 - 
        56 $CellContext`\[CapitalDelta]1 + 8 $CellContext`\[CapitalDelta]2 - 
        16 $CellContext`\[CapitalDelta]3) - 
      76 $CellContext`\[CapitalDelta]3 + (
        56 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]3 - (
       8 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]3 - (
       40 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]3 + (
        24 $CellContext`\[CapitalDelta]2) $CellContext`\[CapitalDelta]3 - 
      59 ($CellContext`\[CapitalDelta]3^2/
       3) + $CellContext`l1 (454/3 + 10 $CellContext`l2 - 
        16 $CellContext`\[ScriptL]1 + 48 $CellContext`\[ScriptL]2 + 
        8 $CellContext`\[CapitalDelta]1 - 56 $CellContext`\[CapitalDelta]2 + 
        48 $CellContext`\[CapitalDelta]3)) - (4 $CellContext`l1) (-41 + 
     12 $CellContext`l2^2 - 10 $CellContext`\[ScriptL]1^2 - 
     88 $CellContext`\[ScriptL]2 + 22 $CellContext`\[ScriptL]2^2 - 
     6 $CellContext`\[CapitalDelta]1^2 + 
     26 $CellContext`\[CapitalDelta]2^2 + ((
        8 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]2) \
$CellContext`\[CapitalDelta]3 - 
     28 $CellContext`\[CapitalDelta]3^2 + (8 $CellContext`\[ScriptL]1) (
       5 + $CellContext`\[ScriptL]2 $CellContext`\[CapitalDelta]3) + (
       2 $CellContext`l2) (-5 - 8 $CellContext`\[ScriptL]1 + 
       2 $CellContext`\[ScriptL]1^2 - 8 $CellContext`\[ScriptL]2 + 
       2 $CellContext`\[ScriptL]2^2 + 2 $CellContext`\[CapitalDelta]1^2 + 
       2 $CellContext`\[CapitalDelta]2^2 + $CellContext`\[CapitalDelta]3^2)) + \
$CellContext`d (72 - 120 $CellContext`l1^3 + 8 $CellContext`l2^3 - 
      1330 $CellContext`\[ScriptL]1 + 744 $CellContext`\[ScriptL]1^2 - 
      128 $CellContext`\[ScriptL]1^3 + 
      462 $CellContext`\[ScriptL]2 - (
       88 $CellContext`\[ScriptL]1) $CellContext`\[ScriptL]2 - 
      88 $CellContext`\[ScriptL]2^2 - 
      14 $CellContext`\[CapitalDelta]1 - (
       128 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]1 + (
        32 $CellContext`\[ScriptL]1^2) $CellContext`\[CapitalDelta]1 + (
        128 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]1 - (
       32 $CellContext`\[ScriptL]2^2) $CellContext`\[CapitalDelta]1 + 
      24 $CellContext`\[CapitalDelta]1^2 - (
       32 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]1^2 + (
        32 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]1^2 + 
      128 $CellContext`\[CapitalDelta]1^3 - 
      14 $CellContext`\[CapitalDelta]2 + (
        128 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]2 - (
       32 $CellContext`\[ScriptL]1^2) $CellContext`\[CapitalDelta]2 - (
       128 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]2 + (
        32 $CellContext`\[ScriptL]2^2) $CellContext`\[CapitalDelta]2 - (
       40 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]2 - (
       64 $CellContext`\[CapitalDelta]1^2) $CellContext`\[CapitalDelta]2 - 
      40 $CellContext`\[CapitalDelta]2^2 + (
        32 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]2^2 - (
       32 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]2^2 - (
       64 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]2^2 + (
        4 $CellContext`l2^2) (-24 + 14 $CellContext`\[ScriptL]1 - 
        2 $CellContext`\[ScriptL]2 - 14 $CellContext`\[CapitalDelta]1 + 
        2 $CellContext`\[CapitalDelta]2 - 3 $CellContext`\[CapitalDelta]3) + 
      97 $CellContext`\[CapitalDelta]3 - (
       224 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]3 + (
        56 $CellContext`\[ScriptL]1^2) $CellContext`\[CapitalDelta]3 + (
        32 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]3 - ((
        96 $CellContext`\[ScriptL]1) $CellContext`\[ScriptL]2) $CellContext`\
\[CapitalDelta]3 - (
       8 $CellContext`\[ScriptL]2^2) $CellContext`\[CapitalDelta]3 - (
       40 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]3 + (
        56 $CellContext`\[CapitalDelta]1^2) $CellContext`\[CapitalDelta]3 - (
       40 $CellContext`\[CapitalDelta]2) $CellContext`\[CapitalDelta]3 - ((
        32 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]2) \
$CellContext`\[CapitalDelta]3 - (
       8 $CellContext`\[CapitalDelta]2^2) $CellContext`\[CapitalDelta]3 + 
      96 $CellContext`\[CapitalDelta]3^2 - (
       56 $CellContext`\[ScriptL]1) $CellContext`\[CapitalDelta]3^2 + (
        8 $CellContext`\[ScriptL]2) $CellContext`\[CapitalDelta]3^2 + (
        56 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]3^2 - (
       8 $CellContext`\[CapitalDelta]2) $CellContext`\[CapitalDelta]3^2 + 
      4 $CellContext`\[CapitalDelta]3^3 + (4 $CellContext`l1^2) (88 + 
        6 $CellContext`l2 - 2 $CellContext`\[ScriptL]1 + 
        14 $CellContext`\[ScriptL]2 + 2 $CellContext`\[CapitalDelta]1 - 
        14 $CellContext`\[CapitalDelta]2 + 
        13 $CellContext`\[CapitalDelta]3) + (2 $CellContext`l2) (87 - 
        140 $CellContext`\[ScriptL]1 + 24 $CellContext`\[ScriptL]1^2 + 
        52 $CellContext`\[ScriptL]2 + (
          8 $CellContext`\[ScriptL]1) $CellContext`\[ScriptL]2 - 
        8 $CellContext`\[ScriptL]2^2 + 52 $CellContext`\[CapitalDelta]1 + 
        24 $CellContext`\[CapitalDelta]1^2 - 
        12 $CellContext`\[CapitalDelta]2 + (
          8 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]2 - 
        8 $CellContext`\[CapitalDelta]2^2 + 
        8 $CellContext`\[CapitalDelta]3 + (
          8 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]3 + (
          8 $CellContext`\[CapitalDelta]2) $CellContext`\[CapitalDelta]3 + 
        4 $CellContext`\[CapitalDelta]3^2) + (2 $CellContext`l1) (-169 + 
        12 $CellContext`l2^2 + 52 $CellContext`\[ScriptL]1 - 
        8 $CellContext`\[ScriptL]1^2 - 
        140 $CellContext`\[ScriptL]2 + (
          8 $CellContext`\[ScriptL]1) $CellContext`\[ScriptL]2 + 
        24 $CellContext`\[ScriptL]2^2 - 12 $CellContext`\[CapitalDelta]1 - 
        8 $CellContext`\[CapitalDelta]1^2 + 
        52 $CellContext`\[CapitalDelta]2 + (
          8 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]2 + 
        24 $CellContext`\[CapitalDelta]2^2 - 
        56 $CellContext`\[CapitalDelta]3 + (
          8 $CellContext`\[CapitalDelta]1) $CellContext`\[CapitalDelta]3 + (
          8 $CellContext`\[CapitalDelta]2) $CellContext`\[CapitalDelta]3 - 
        28 $CellContext`\[CapitalDelta]3^2 + (4 $CellContext`l2) (-8 - 
          2 $CellContext`\[ScriptL]1 - 2 $CellContext`\[ScriptL]2 + 
          2 $CellContext`\[CapitalDelta]1 + 
          2 $CellContext`\[CapitalDelta]2 + $CellContext`\[CapitalDelta]3))),
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.843217335348036*^9, 3.843217336514596*^9}, {
   3.843217378281157*^9, 3.8432173797686777`*^9}, 
   3.84321755355339*^9},ExpressionUUID->"6acadbac-5245-45e2-adee-\
158d33cf3e35"]
}, Open  ]]
},
WindowSize->{1085, 695},
WindowMargins->{{Automatic, 154}, {-40, Automatic}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"59c2ffbc-24ef-4666-aa96-370290d210da"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 255, 4, 89, "Section",ExpressionUUID->"c015bb41-0d3f-4ced-be17-838ef8a0c66b"],
Cell[838, 28, 911, 25, 81, "Text",ExpressionUUID->"463cd74a-9f59-4db2-8d3a-460f5357509f"],
Cell[1752, 55, 73171, 1889, 79, "Code",ExpressionUUID->"1864934d-f6ac-4ecd-8652-2b91fadd7342"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74960, 1949, 241, 4, 67, "Section",ExpressionUUID->"d1dda029-3509-4cf0-8f24-c3ff922da4ee"],
Cell[75204, 1955, 1044, 30, 43, "Text",ExpressionUUID->"abbde7db-2918-4046-afe7-3b08a0ec6492"],
Cell[76251, 1987, 3029, 95, 165, "Code",ExpressionUUID->"7c5659b8-0c1f-403b-a88a-e8d33fe8f678"],
Cell[79283, 2084, 449, 9, 35, "Text",ExpressionUUID->"dbe025aa-0e26-498d-b93e-c5223de39fbe"],
Cell[79735, 2095, 1488, 42, 83, "Code",ExpressionUUID->"eb5dd72d-8a06-4190-b40e-e54424dd5357"],
Cell[81226, 2139, 314, 7, 35, "Text",ExpressionUUID->"21d0d04e-edff-4fdb-8ce7-91b1899a5591"],
Cell[81543, 2148, 1312, 42, 83, "Code",ExpressionUUID->"22345389-b509-4ca1-8bed-e7d61eefe669"],
Cell[82858, 2192, 992, 30, 45, "Text",ExpressionUUID->"01bfc2c4-fe3d-443e-9b79-e76c6a889212"],
Cell[83853, 2224, 2361, 75, 140, "Code",ExpressionUUID->"bcb612af-e292-49b5-8907-d52c6e6bee31"],
Cell[86217, 2301, 1333, 34, 60, "Text",ExpressionUUID->"0abe3a9c-cf5c-489c-af28-812b97805ee4"],
Cell[87553, 2337, 1472, 41, 83, "Code",ExpressionUUID->"e989e007-3004-4893-a6b8-1ce7ed2ec5d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89062, 2383, 393, 6, 67, "Section",ExpressionUUID->"de81a8c3-8191-42b9-a5d3-4864dac6c6e8"],
Cell[CellGroupData[{
Cell[89480, 2393, 179, 3, 54, "Subsection",ExpressionUUID->"b1c09862-9a4a-4efd-a8ab-19f2cc43148a"],
Cell[89662, 2398, 1449, 42, 35, "Text",ExpressionUUID->"81df6915-ace5-48af-b49f-a5118f160d6e"],
Cell[91114, 2442, 822, 27, 102, "Code",ExpressionUUID->"b3fb53d9-f879-4569-b3dd-c99b9c00a880"],
Cell[91939, 2471, 2235, 70, 35, "Text",ExpressionUUID->"c5d4194c-1ad8-4419-8aea-9f6c4e74b50d"],
Cell[94177, 2543, 1753, 52, 121, "Code",ExpressionUUID->"9d9d9ab9-abb2-4018-ab2d-1c54e950bf12"],
Cell[95933, 2597, 1013, 26, 45, "Text",ExpressionUUID->"82a19450-fb72-464f-8919-028d57e25629"],
Cell[96949, 2625, 2160, 63, 140, "Code",ExpressionUUID->"58836003-e421-45a1-8997-6bb20884ea02"],
Cell[99112, 2690, 1014, 26, 83, "Text",ExpressionUUID->"448ff111-631b-4470-89fb-6520fe3b6abf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100163, 2721, 252, 4, 54, "Subsection",ExpressionUUID->"5b68a5a3-90e5-40e8-97c5-71a261ecae18"],
Cell[100418, 2727, 1373, 43, 37, "Text",ExpressionUUID->"779c92a7-c005-4c80-a5dd-e0486b473d3a"],
Cell[101794, 2772, 1704, 50, 102, "Code",ExpressionUUID->"5ded3d73-49be-4866-bf90-04d9027dcb1a"],
Cell[103501, 2824, 982, 33, 37, "Text",ExpressionUUID->"3efa3c71-8226-4b68-81f5-95a65476ce3b"],
Cell[104486, 2859, 2361, 66, 121, "Code",ExpressionUUID->"55ecfcfd-0bf3-416b-8031-d985c89c9f5f"],
Cell[106850, 2927, 637, 14, 37, "Text",ExpressionUUID->"7a9d0815-7d2b-4db8-b496-4e890cd59e7a"],
Cell[107490, 2943, 4549, 127, 292, "Code",ExpressionUUID->"aa6a0a03-5034-4351-a327-f3692755106d"],
Cell[112042, 3072, 517, 15, 35, "Text",ExpressionUUID->"4e7d0f04-ad59-421d-8c86-2d9475122bee"],
Cell[112562, 3089, 782, 21, 121, "Code",ExpressionUUID->"7aacb4e7-3d9e-4a83-8d34-d69a938146b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113393, 3116, 254, 4, 67, "Section",ExpressionUUID->"f714d04d-5216-4cd7-9263-ef713602a1c3"],
Cell[CellGroupData[{
Cell[113672, 3124, 238, 4, 54, "Subsection",ExpressionUUID->"41f6d537-6d35-43e8-8f65-21e6ccd44ce6"],
Cell[113913, 3130, 214, 5, 35, "Text",ExpressionUUID->"a8415dfb-e865-4c38-b3dc-893d096fede3"],
Cell[114130, 3137, 300, 7, 63, "Code",ExpressionUUID->"bbe02c25-9d3b-4a63-b16d-08bfcf3eab80"],
Cell[114433, 3146, 3883, 117, 62, "Text",ExpressionUUID->"3d13473c-3363-4cd1-848c-b930c486ab25"],
Cell[118319, 3265, 6268, 177, 336, "Code",ExpressionUUID->"5b8afd26-88fe-4126-b048-9b6354b23303"],
Cell[124590, 3444, 2783, 81, 88, "Text",ExpressionUUID->"3a468b5b-69b8-4268-9979-cee8a1bbbfdd"],
Cell[127376, 3527, 4449, 115, 330, "Code",ExpressionUUID->"465a7d8d-2217-4c3d-ba20-8fac9c163891"],
Cell[131828, 3644, 1126, 32, 60, "Text",ExpressionUUID->"d678b45d-2108-492e-97fc-524e2f4c0007"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132991, 3681, 203, 3, 54, "Subsection",ExpressionUUID->"3769ee21-729d-4c32-9524-03eda5b42fb9"],
Cell[CellGroupData[{
Cell[133219, 3688, 161, 3, 45, "Subsubsection",ExpressionUUID->"f39f32ee-87a4-4b2c-92cb-4537835cfd80"],
Cell[133383, 3693, 615, 16, 35, "Text",ExpressionUUID->"8e5ba47a-5e86-4b17-8146-f5648b497c4d"],
Cell[134001, 3711, 793, 22, 63, "Code",ExpressionUUID->"c191cbef-5459-47c1-b361-75e08d261cf6"],
Cell[134797, 3735, 2722, 77, 342, "Input",ExpressionUUID->"13e00eb6-8685-4a56-966a-24e4ed500df1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137556, 3817, 160, 3, 45, "Subsubsection",ExpressionUUID->"9c022fab-7773-470b-9984-fe9c93db0393"],
Cell[137719, 3822, 534, 16, 35, "Text",ExpressionUUID->"995bbd7e-d2b0-4414-8b1c-0c7dce0570cf"],
Cell[138256, 3840, 878, 25, 63, "Code",ExpressionUUID->"db83f7f6-c991-49da-a529-99332ab279c4"],
Cell[139137, 3867, 2911, 88, 327, "Input",ExpressionUUID->"5a38f275-0a81-4eba-b595-629c1f46cd07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142085, 3960, 157, 3, 45, "Subsubsection",ExpressionUUID->"d070e775-9b02-4aed-8a19-0b995eb1c025"],
Cell[142245, 3965, 566, 16, 35, "Text",ExpressionUUID->"1e335a71-570e-403a-807a-5fd23850b2fc"],
Cell[142814, 3983, 801, 23, 63, "Code",ExpressionUUID->"1bccd699-7fb8-42a8-bfa7-6b381b36bc9d"],
Cell[143618, 4008, 2761, 85, 327, "Input",ExpressionUUID->"05d57507-9447-49b8-b2fc-c971e1c084ad"],
Cell[146382, 4095, 1187, 35, 60, "Text",ExpressionUUID->"7d8998f6-0a17-471c-879c-6beafc198cd9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147630, 4137, 470, 14, 68, "Section",ExpressionUUID->"ac199f09-0a9f-46f3-b494-5678b484d6c8"],
Cell[148103, 4153, 473, 12, 35, "Text",ExpressionUUID->"d666933f-4844-4097-b653-304c2efba6f4"],
Cell[148579, 4167, 528, 14, 63, "Code",ExpressionUUID->"d9e29980-872c-4004-b55a-20ef5435c13f"],
Cell[149110, 4183, 12247, 206, 36, "Input",ExpressionUUID->"6acadbac-5245-45e2-adee-158d33cf3e35"]
}, Open  ]]
}
]
*)


